Minimum Number of k-Cliques in Graphs with Bounded Independence Number

Erdos asked in 1962 about the value of f(n,k,l), the minimum number of k-cliques in a graph of order n and independence number less than l. The case (k,l)=(3,3) was solved by Lorden. Here we solve the problem (for all large n) when (k,l) is (3,4), (3,5), (3,6), (3,7), (4,3), (5,3), (6,3), and (7,3). Independently, Das, Huang, Ma, Naves, and Sudakov did the cases (k,l)=(3,4) and (4,3).

==> anc/34.js <==
{
    "admissible_graphs": [
        "5:1234", 
        "5:121323", 
        "5:121324", 
        "5:121345", 
        "5:12131423", 
        "5:12131425", 
        "5:1213141523", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142324", 
        "5:1213142325", 
        "5:1213142535", 
        "5:121314152324", 
        "5:121314253545", 
        "5:12131415232425", 
        "5:12132345", 
        "5:1213142345", 
        "5:121314152345", 
        "5:121314232434", 
        "5:121314232435", 
        "5:12131415232434", 
        "5:1213243545", 
        "5:121314232545", 
        "5:12131415232435", 
        "5:12131423243545", 
        "5:1213141523242534", 
        "5:1213141523243545", 
        "5:121314152324253435", 
        "5:12131415232425343545"
    ], 
    "description": "2-graph; minimize 3:121323 density; forbid induced 4.0", 
    "number_of_admissible_graphs": 29, 
    "bound": "1/9", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "3:121323"
    ], 
    "number_of_types": 5, 
    "admissible_graph_densities": [
        0, 
        "1/10", 
        0, 
        0, 
        "1/10", 
        0, 
        "1/10", 
        0, 
        0, 
        "1/5", 
        "1/10", 
        0, 
        "1/5", 
        0, 
        "3/10", 
        "1/10", 
        "1/10", 
        "1/5", 
        "2/5", 
        "1/5", 
        "2/5", 
        0, 
        "1/10", 
        "3/10", 
        "1/5", 
        "1/2", 
        "2/5", 
        "7/10", 
        1
    ], 
    "numbers_of_flags": [
        6, 
        7, 
        8, 
        8, 
        8
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)", 
            "3:121323(1)"
        ], 
        [
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121424(3)", 
            "4:121434(3)", 
            "4:122434(3)", 
            "4:12142434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12131424(3)", 
            "4:12131434(3)", 
            "4:12132434(3)", 
            "4:1213142434(3)"
        ], 
        [
            "4:121323(3)", 
            "4:12131423(3)", 
            "4:12132324(3)", 
            "4:12132334(3)", 
            "4:1213142324(3)", 
            "4:1213142334(3)", 
            "4:1213232434(3)", 
            "4:121314232434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                "6053127481/1046986752", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3945785262678539625071/3650425505725899866112", 
                0, 
                0, 
                0
            ], 
            [
                "42709556295678133583963943610567/49574218755135252265876608712704", 
                0, 
                0
            ], 
            [
                "4686113907375529780582891636003419725543449/53659607550447840862195834327126435450060800", 
                0
            ], 
            [
                "341769830337642466326152300158456313812326785/4798580641152542495316881035267501798956491776"
            ]
        ], 
        [
            [
                "335/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27719/85760", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "549/512", 
                0, 
                0, 
                0
            ], 
            [
                "823/1024", 
                0, 
                0
            ], 
            [
                "2131405049/925341696", 
                0
            ], 
            [
                "942455822181/545639692544"
            ]
        ], 
        [
            [
                "315/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "649219/64512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2846441043/13296005120", 
                0, 
                0, 
                0
            ], 
            [
                "81934440349/182172226752", 
                0, 
                0
            ], 
            [
                "7487/1024", 
                0
            ], 
            [
                "17563129/7666688"
            ]
        ], 
        [
            [
                "17847/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1708273/2284416", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12510995465/13994172416", 
                0, 
                0, 
                0
            ], 
            [
                "1921969038991/3202814839040", 
                0, 
                0
            ], 
            [
                "3818866357286571/7872385183707136", 
                0
            ], 
            [
                "15923/1024"
            ]
        ], 
        [
            [
                "8415384805/6281920512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "891834054151/1077169255040", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "317309200796003/456619035725312", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "315/512", 
                0, 
                0, 
                0
            ], 
            [
                "59/128", 
                0, 
                0
            ], 
            [
                "88486189/152248320", 
                0
            ], 
            [
                "78948777901/181219715072"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "62219725627/181593824430", 
                "-40004863266137260248508/98644631566963490626775", 
                "-4/25", 
                0, 
                0
            ], 
            [
                "-23382049719/242125099240", 
                "18634905034688970129759/98644631566963490626775", 
                "-8/25", 
                0, 
                0
            ], 
            [
                "10787494609/726375297720", 
                "12736269013293635051117/98644631566963490626775", 
                "21/25", 
                0, 
                0
            ], 
            [
                "13962225223/90796912215", 
                "-2413195069842798589192/19728926313392698125355", 
                "2063847470421533672353246720691/427095562956781335839639436105670", 
                1, 
                0
            ], 
            [
                "-975415392/6053127481", 
                "430392340192427391744/3945785262678539625071", 
                "692757370456236275462356390080/42709556295678133583963943610567", 
                "-6738940891683799690455866170387115101104000/4686113907375529780582891636003419725543449", 
                1
            ], 
            [
                "-119374098803/363187648860", 
                "-20002431633068630124254/98644631566963490626775", 
                "-2/25", 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "1/3", 
                0, 
                "-1/6588", 
                "2741/4938", 
                "6393526037/12788430294", 
                "1/3"
            ], 
            [
                "1/3", 
                0, 
                "2741/6588", 
                "-1369/4938", 
                "-6394904257/12788430294", 
                "1/3"
            ], 
            [
                "1/3", 
                0, 
                "-685/1647", 
                "-686/2469", 
                "689110/6394215147", 
                "-2/3"
            ], 
            [
                "-137/335", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "73/126", 
                "1/8", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/63", 
                "1/8", 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "5/63", 
                "1/8", 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-10/63", 
                "-1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-53/126", 
                "1/8", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-59/840", 
                "-87684/649219", 
                "1/2", 
                0, 
                "-3035/7487", 
                "1/2"
            ], 
            [
                "-59/840", 
                "-87684/649219", 
                "1/2", 
                0, 
                "3035/7487", 
                "-1/2"
            ], 
            [
                "13/1260", 
                "119936/649219", 
                "-972933947/2846441043", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                "16111/35694", 
                "17884451/54664736", 
                "-1/4", 
                0, 
                0, 
                0
            ], 
            [
                "8936/17847", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4213/23796", 
                "-53653353/109329472", 
                "3/8", 
                0, 
                0, 
                "1/4"
            ], 
            [
                "-4213/23796", 
                "-53653353/109329472", 
                "3/8", 
                0, 
                0, 
                "-1/4"
            ], 
            [
                "-19583/71388", 
                "17884451/109329472", 
                "-1/8", 
                0, 
                0, 
                "1/4"
            ], 
            [
                "-19583/71388", 
                "17884451/109329472", 
                "-1/8", 
                0, 
                0, 
                "-1/4"
            ], 
            [
                "-827/5949", 
                "-762429/1708273", 
                "-2713998808/12510995465", 
                1, 
                0, 
                0
            ], 
            [
                "-2734/17847", 
                "537451/1708273", 
                "-7906033536/12510995465", 
                "-1389203531027/7687876155964", 
                1, 
                0
            ]
        ], 
        [
            [
                "1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1231027392/8415384805", 
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1231027392/8415384805", 
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1231027392/8415384805", 
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-2273924352/8415384805", 
                "-274902587177/891834054151", 
                "1/3", 
                0, 
                "2005/2832", 
                "88405695/176972378", 
                "1/3"
            ], 
            [
                "-2273924352/8415384805", 
                "-274902587177/891834054151", 
                "1/3", 
                "167/315", 
                "-1001/2832", 
                "-88566683/176972378", 
                "1/3"
            ], 
            [
                "-2273924352/8415384805", 
                "-274902587177/891834054151", 
                "1/3", 
                "-167/315", 
                "-251/708", 
                "80494/88486189", 
                "-2/3"
            ], 
            [
                "-2/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/34.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,3,4) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(5, forbid_induced=(4,0), density=(3,3), minimize=True)
construction = GraphBlowupConstruction("3:112233", phantom_edge=(1,2))
problem.set_extremal_construction(construction)
problem.solve_sdp()
problem.make_exact()
# Number of 5-vertex graphs that appear in the construction (+phantom edge)
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
print len(construction.subgraphs(5)),len(problem._sharp_graphs)
problem.write_certificate("34.js")


==> anc/34.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,3,4) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(5, forbid_induced=(4,0), density=(3,3), minimize=True)
Forbidding 4-sets from spanning exactly 0 edges.
Generating graphs...
Generated 29 graphs.
Generating types and flags...
Generated 1 types of order 1, with [6] flags of order 3.
Generated 4 types of order 3, with [7, 8, 8, 8] flags of order 4.
Computing products.....
sage: construction = GraphBlowupConstruction("3:112233", phantom_edge=(1,2))
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Density of construction is 1/9.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 2 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
sage: problem.solve_sdp()
Writing SDP input file...
Running SDP solver...
Returncode is 0. Objective value is 0.11111111.
Checking numerical bound...
Bound of 1/9 appears to have been met.
The following 10 graphs appear to be sharp:
0.111111110409 : graph 0 (5:1234)
0.111111110504 : graph 1 (5:121323)
0.111112765918 : graph 2 (5:121324)
0.111112765797 : graph 3 (5:121345)
0.111112765807 : graph 4 (5:12131423)
0.111111110508 : graph 15 (5:12132345)
0.111112765948 : graph 16 (5:1213142345)
0.111111110798 : graph 18 (5:121314232434)
0.111116076893 : graph 20 (5:12131415232434)
0.111111115975 : graph 28 (5:12131415232425343545)
sage: problem.make_exact()
Type 0 (6 flags) blocks: [6] 
Type 1 (7 flags) blocks: [3, 4] 
Type 2 (8 flags) blocks: [6, 2] 
Type 3 (8 flags) blocks: [6, 2] 
Type 4 (8 flags) blocks: [4, 4] 
Creating bases.....
Transforming matrices.....
Rounding matrices.....
Constructing R matrix.....
Constructing DR matrix........~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 8.
All eigenvalues appear to be positive.
Bound of 1/9 attained by:
1/9 : graph 0 (5:1234)
1/9 : graph 1 (5:121323)
1/9 : graph 2 (5:121324)
1/9 : graph 3 (5:121345)
1/9 : graph 4 (5:12131423)
1/9 : graph 15 (5:12132345)
1/9 : graph 16 (5:1213142345)
1/9 : graph 18 (5:121314232434)
1/9 : graph 20 (5:12131415232434)
1/9 : graph 28 (5:12131415232425343545)
Diagonalizing.....
Verifying.....
sage: # Number of 5-vertex graphs that appear in the construction (+phantom edge)
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(5)),len(problem._sharp_graphs)
10 10
sage: problem.write_certificate("34.js")
Written certificate.


==> anc/35.js <==
{
    "admissible_graphs": [
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; minimize 3:121323 density; forbid induced 5.0", 
    "number_of_admissible_graphs": 150, 
    "bound": "1/16", 
    "types": [
        "3:", 
        "3:12", 
        "3:1213", 
        "3:121323", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 15, 
    "admissible_graph_densities": [
        0, 
        "1/20", 
        0, 
        0, 
        "1/20", 
        0, 
        0, 
        "1/20", 
        0, 
        "1/20", 
        0, 
        0, 
        0, 
        "1/10", 
        "1/20", 
        0, 
        0, 
        0, 
        "1/10", 
        "1/20", 
        0, 
        "1/10", 
        0, 
        0, 
        "3/20", 
        "1/10", 
        0, 
        "3/20", 
        0, 
        "1/5", 
        0, 
        "1/20", 
        0, 
        "1/20", 
        "1/20", 
        0, 
        "1/10", 
        "1/20", 
        "1/10", 
        "1/20", 
        "1/5", 
        "1/10", 
        "1/20", 
        "1/5", 
        "1/10", 
        "1/5", 
        0, 
        0, 
        "1/20", 
        "1/20", 
        "1/20", 
        0, 
        0, 
        "3/20", 
        "1/10", 
        "1/20", 
        "3/20", 
        0, 
        "1/10", 
        0, 
        "1/20", 
        "1/10", 
        "1/10", 
        "1/20", 
        "3/20", 
        "1/10", 
        "1/10", 
        "1/20", 
        "1/4", 
        "1/5", 
        "3/20", 
        "1/10", 
        "1/4", 
        0, 
        0, 
        "3/20", 
        "1/10", 
        "1/20", 
        "1/5", 
        "1/10", 
        "3/10", 
        "1/20", 
        "1/5", 
        "1/10", 
        "1/5", 
        0, 
        "1/10", 
        0, 
        "1/20", 
        "3/20", 
        "1/10", 
        "1/10", 
        "1/5", 
        "1/10", 
        "7/20", 
        "1/4", 
        "1/5", 
        "7/20", 
        "1/20", 
        "1/5", 
        "3/20", 
        "3/10", 
        0, 
        "3/20", 
        "1/10", 
        "1/4", 
        "1/5", 
        "2/5", 
        0, 
        "3/20", 
        "3/10", 
        "1/2", 
        "1/10", 
        "1/5", 
        "1/10", 
        "1/5", 
        "3/20", 
        "1/4", 
        "1/10", 
        "1/10", 
        "1/4", 
        "1/5", 
        "1/5", 
        "3/20", 
        "3/10", 
        "1/5", 
        "2/5", 
        "1/2", 
        "7/20", 
        "1/2", 
        "3/20", 
        "3/10", 
        "1/4", 
        "1/4", 
        "2/5", 
        "7/20", 
        "11/20", 
        "1/4", 
        "1/10", 
        "1/5", 
        "7/20", 
        "3/10", 
        "1/2", 
        "3/10", 
        "9/20", 
        "13/20", 
        "2/5", 
        "3/5", 
        "4/5", 
        1
    ], 
    "numbers_of_flags": [
        8, 
        8, 
        8, 
        8, 
        15, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121424(3)", 
            "4:121434(3)", 
            "4:122434(3)", 
            "4:12142434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12131424(3)", 
            "4:12131434(3)", 
            "4:12132434(3)", 
            "4:1213142434(3)"
        ], 
        [
            "4:121323(3)", 
            "4:12131423(3)", 
            "4:12132324(3)", 
            "4:12132334(3)", 
            "4:1213142324(3)", 
            "4:1213142334(3)", 
            "4:1213232434(3)", 
            "4:121314232434(3)"
        ], 
        [
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "259878065029/7491236659200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13471264320063268935383/553758744936449795162112", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "689600149873762060892048373/14125644455674662287188164608", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18667/131072", 
                0, 
                0, 
                0
            ], 
            [
                "284406431021/2663550812160", 
                0, 
                0
            ], 
            [
                "2054658981947397392379/44535244424952735072256", 
                0
            ], 
            [
                "108152461285911745646578097116246285466507/3127838551734082134137537761507320791040000"
            ]
        ], 
        [
            [
                "2045480921/24662507520", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "484024849719498599146631/261515633682592070369280", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14749139505842986357798423537/507536840819472963098777747456", 
                0, 
                0, 
                0
            ], 
            [
                "81459581586366494836245067942502127/1546559370647881526311483975873331200", 
                0, 
                0
            ], 
            [
                "255223/1048576", 
                0
            ], 
            [
                "2003512521/8632926208"
            ]
        ], 
        [
            [
                "1406693/1048576", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "48265424593/368756129792", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17794672809424207/202439863432118272", 
                0, 
                0, 
                0
            ], 
            [
                "2044328739128606519285/18659066835814797279232", 
                0, 
                0
            ], 
            [
                "3723035664701877097819089/66988564123766178423930880", 
                0
            ], 
            [
                "2603321/1048576"
            ]
        ], 
        [
            [
                "290566371059/266355081216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "55746000991464213/304680923099561984", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2574061478667325010411/29226959367812789305344", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "186415/1048576", 
                0, 
                0, 
                0
            ], 
            [
                "34953/262144", 
                0, 
                0
            ], 
            [
                "84612189288903/1138712203755520", 
                0
            ], 
            [
                "13184864446509866207/236592829322135339008"
            ]
        ], 
        [
            [
                "25813/131072", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "198581827391/216535138304", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89917004690636535/104114069119172608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "855279/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "641459/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "60353515573/110981283840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83210400310469/38413227073536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3948680178242554076695773810221/2430457299364699092961191788544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "170821122115548255967843088818947769223/1399486048104332161631567528963287810048", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10930594024534083280611737999569695663129965/89559464471716564024868517350708488030388224", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13428012450804106851498975484220130799521034143043/110030962174750568736487044332513214716756795326464", 
                0, 
                0, 
                0
            ], 
            [
                "127967922891219773688466603269128451628018596019744467649/70401457918071835729586948586708039366192839487877283840", 
                0, 
                0
            ], 
            [
                "731700342898373876080799216314296627632345763666982547097171309/536736370854334661660630227958118541177204909359998299638071296", 
                0
            ], 
            [
                "103301990036411291723102292642097020929001183365407006936064936034989/85249268750556142831700013227331100068468287942541099033884833611776"
            ]
        ], 
        [
            [
                "12618346242151/1109812838400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "661097436797598043223/13231295029209726976", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "231821244405882763374236683/693210905887478165770600448", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1556229025293463789077941692077/15192637073383932780493975257088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "678909804259055861146724844182117823/2175765875234825448128255716948443136", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "280557656924817043592318594371264823894497/355944263455371879328894075106554189185024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5034958020809904453862975536273476820969945636595/7060464616022326951244617497874641215519906070528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11668185/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "674305631417/92484403200", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "449861954460897355/176765175442178048", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "196175011418412650473056149803/489249018250125987262035394560", 
                0, 
                0, 
                0
            ], 
            [
                "1085362618375684417198981390585718419/3085566131596101950736529880037457920", 
                0, 
                0
            ], 
            [
                "1002064319564746846019183810544837011459387/1707127789388852495173258665922215415382016", 
                0
            ], 
            [
                "1316235115287852820458586264747827891035477130283/1050740595951923988811411683325863014128038182912"
            ]
        ], 
        [
            [
                "19507521/262144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1343427524274167/81820473360384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2895707466026195108933/704342929846654468096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3713983570282278280140999867/3036369351895883562544529408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18949639646614375499896758236233511/7788788072384620459754258153078784", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6863182084843672353071787732429324407469/2483767167761039425522467895539598753792", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6096053589404181499969783461072249200161445287/4797712011864692387529735262213207513257476096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8428533510236307571606293072371331372409978789169593/38353052931378474123073893974863768663850925919567872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1119946962459719009191663354088804261347101291703910233907/138093093031711663253197505697731893205565092481754611712", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4582987711219844847053302280536070604144317261411255863708220609/2348699012216324639564315186354044034292596168099438754858532864", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "859808285117751787485028734806291242612652187370839999318260624429324901/76889774756480960485500215873846252316979705867225104456699378132844544", 
                0, 
                0, 
                0
            ], 
            [
                "40579471/1048576", 
                0, 
                0
            ], 
            [
                "144768304096283/42550659383296", 
                0
            ], 
            [
                "739793233068199914733/75900284618032021504"
            ]
        ], 
        [
            [
                "1816781/131072", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35565551165823/15240263630848", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20557937197135547221/18646591689627009024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28611820492456896620109421/43113119108847207125614592", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14125702707988469310691577797967/3750208535587310353790982029312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2892624484392444749603079304111354874851/118494982741853737567421855048648359936", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4794418133973805024082314800682514761943470187/3033136611346292145759798484387868049251762176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4017601083950489188648259899798336769029773604942437/5027311789249716576932137324440468599019636194803712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1302139/131072", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3906417/524288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20027499142303/10923133632512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11265467887427/8192350224384", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "561869100096889570120395077227459/236578824208343348656235485331456", 
                0, 
                0, 
                0
            ], 
            [
                "524718092652285388910705753256522323777/294581226751598038939281694249430024192", 
                0, 
                0
            ], 
            [
                "20758792820581330835277273462215007013259282927/1100413597441925607924864391853422304353583104", 
                0
            ], 
            [
                "153985353908979660891187321027724756620155654462898245/10883585970316944780965851148957781596967682927230976"
            ]
        ], 
        [
            [
                "104629131039/164416716800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19525499051308163/36570531902783488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11688263117680600764353/15355477269918381244416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3090561383775451477853799871/3064008046721263406770552832", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4468197/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17444915/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "118604628221442478334999/29737867210439786496000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62662808904675024065807849281/7772872915120454260162494464", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6163869206454980919074011922272048575434669/4697448928930510307162667829943139525722112", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4232122746067945680644442306227403062217341619469/3231642658513869036099475562704167803517491740672", 
                0, 
                0, 
                0
            ], 
            [
                "1772844578053715019791517967956801495252004648366723593/1109425585145235552506856683923676348341902801494081536", 
                0, 
                0
            ], 
            [
                "2219633221390374830307030110110764548262750752263282072980847/3717924552554504561185821489536542169370732052331571116507136", 
                0
            ], 
            [
                "1230424557548159165052543263153629277675842755958997759460539293907/2327454124752633678064024404739505046959162132805223262957964623872"
            ]
        ], 
        [
            [
                "482507552163823/26635508121600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6599339711057401405237/505945839017732866048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "76166308334032953464852050477979/58127237589638496181541457100800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "160245549807786205604357732281713875929/279531570246834283743262462886990577664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "422864948434090714314485551405590049473219069/336059275270498456655590026970060818332254208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "830891172639025074545869790914317933922550036441833/443406036169225104853026001550667991716430158495744", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51417171548263616584879108924350353349858826088405211196018021/122951158761069444878736445820191162326214520227937882430504960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "940125/524288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1410187/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "431395739590482791/926767856746496000", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "473766064938321847802027/1357053657110490249166848", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "358080456152718896996029545513/248389862654382884940429131776", 
                0, 
                0, 
                0
            ], 
            [
                "45107166971424558571150783282924057/41719396932310374459612075190648832", 
                0, 
                0
            ], 
            [
                "18658238437557724455214358965486986194423/13302644825876759417335219799533699497984", 
                0
            ], 
            [
                "658591208832753744825778119463161602067497506127/626066592892816911307227253331023425145705332736"
            ]
        ], 
        [
            [
                "4577061/262144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83962988006483/19197585260544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "174532282593215562941/88041574111885918208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53177396932282417212256377/22876295344057950265802752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1424254522262996513019595379934883/446084337325319743286071542153216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2793456946793742837851796912605448812427/746719554968221915818017622555299938304", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3818593591626792565889729654345435078644254389/5858303822882391379886571598864342187878907904", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49961063178935329213288877336558659124644030983437029/4004085593933655641570389162034918933024477690200064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "467721505123017521747206247148560334072849709234634614439699/26193985891957645882576798921029666275141369716244233060352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10828169/524288", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "252239842006925/11354158137344", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1410288010331865915897/528985289144506777600", 
                0, 
                0, 
                0
            ], 
            [
                "172995432538156822288159545/41077615575604073184100352", 
                0, 
                0
            ], 
            [
                "75438779041780250173902894801613/48373028978434754156701115482112", 
                0
            ], 
            [
                "687354479802605626320635637353936883197/16685850903577122854464537883799969792"
            ]
        ], 
        [
            [
                "82948085/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1025939443701391/86977371176960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "331413754287934752459/17351217389010157568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20916608049037774244133725051/21545775546605979201655799808", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "270025282645158844736367362876898877/21932653201627833165816764879077376", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "302500144440835484416695709228582005568383/70785507693732520194570285974001779212288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46830683588153788448674976338163867567599424231/140975285092086003958987164444475380031499010048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1743498188013847021106566090982163893492739163320117107/220974888933593760943610153949449320193534102381002752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5140278581893345325121965607044661219759474856868584762883531/228523794499350956750479830677214185847880307614694389448704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "122815860054667024086057023219316949367678397746379562174903762093553/43119782034299171741080721666979701465364088860126665090602891214848", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "300728684124299530466120643258370299637243022235965629498017046038780579019/257563526545365058896122658358436979000325487190615391574223774482018861056", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "707805/16384", 
                0, 
                0, 
                0
            ], 
            [
                "110684360963819/2968749342720", 
                0, 
                0
            ], 
            [
                "32046227481754733251221/1856975431711959547904", 
                0
            ], 
            [
                "5260241212757109877640520919/75006484437295649941143552"
            ]
        ], 
        [
            [
                "955253/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1817800824971/1001655369728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6984797873740992879/1906102317844791296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1774389529515281764453007/348766257869325492813824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "459810239418326309306110354425/146337931765248456630354313216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "210189672484884769576786150419067382681/42910992363139672601519793419137843200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7420291/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156792223071/30393511936", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21726794264838735869/4676510210813067264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "257226294304694741725623961/22782195023047542302572544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4532564339106667159355120371431737/404581978165259390249531805794304", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15845039327640679623573133488060746952535/4752738184443112623287954698594405056512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "511342825959120588713805710873718678820481681909/33229455916040306553935644040753571593002680320", 
                0, 
                0, 
                0
            ], 
            [
                "7755085467317866264138469649696387606405476141919205381/1608545445218732491293502611255361312088596200268234752", 
                0, 
                0
            ], 
            [
                "18559154212162635816085386733684562518144133929676129245329971/4065898249489149467892629975700019665387114275494536350793728", 
                0
            ], 
            [
                "27060168196302954008360653990998133272208190361804921651872786636197/9730341843586324006743775239830011913512751689722038449775559835648"
            ]
        ], 
        [
            [
                "2868843/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "54722293122449/3008199917568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "242473213314837140947/57380483233165082624", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "218301723479080133584611551/127125796062409334952820736", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2896098458425675762212523898029935/114452973999399965076808820850688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5020705724717521938561513078642345796157/3036779337142161388037759458900637122560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10240594061818312832642191278464741949977491273/10529183052002800568498154275900952771102244864", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "139692494315236169700604242847433145295429639300237569/21476082317930398393601236724014890509879195778154496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19155824998403269435138103823876410509807337600027244581053/36619549229773270469995198636997514440325107364721477287936", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63418773/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1254991/131072", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "345880499374695/10527627542528", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3645468982438980721012468327/127782482374938819292823552", 
                0, 
                0, 
                0
            ], 
            [
                "55730514151821831241106075438662187/2389094552331210405322731242782720", 
                0, 
                0
            ], 
            [
                "597123822518526390431940308173675096955765/467501436858085828123792353273365131165696", 
                0
            ], 
            [
                "899211944541305630428906640502978605341781826806059/22540669535562707821448240661006703384757576663040"
            ]
        ], 
        [
            [
                "2483965724941/266355081216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1718256273093463491/651156710998933504", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "996089052331893225121655/450430572453812893384704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7319766120144962494361228337579/4177900296551869081700658053120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1275969/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "956977/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "425323/524288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4421119330503609443/1280387827066994688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5106263452924530465272818071327/1971746228936676924850269323264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26748837339825551211530216099490456473/10708610612827584914307820963919560704", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32520547173700282397981981471319735763506103/28048188862444917187181507876739304886632448", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32475485897031457408291802282345828437742270616855/34100265273209947315746354203270563247954175459328", 
                0, 
                0, 
                0
            ], 
            [
                "420782503066261778423821011919814183910758790343959187/378366834444062860926188720777922882221489323937103872", 
                0, 
                0
            ], 
            [
                "6624251474513060130945668255392906305802267975281408794004607/7942003810833753190305657745106959398751340568186732272418816", 
                0
            ], 
            [
                "3678429398375109417940083823869533846232108073713589500685162469957/4961450795813576099904632168976337230366370674606198933987267706880"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-178685321855/2079024520232", 
                "1/3", 
                0, 
                "1733712551/17070180019200", 
                "82725814080/284406431021", 
                "117441361892182522221743676557/234862315181257543210144828800", 
                "1/3"
            ], 
            [
                "-178685321855/2079024520232", 
                "1/3", 
                0, 
                "3724376294951/17070180019200", 
                "-41363542080/284406431021", 
                "-117420953289075020988401152243/234862315181257543210144828800", 
                "1/3"
            ], 
            [
                "-178685321855/2079024520232", 
                "1/3", 
                0, 
                "-1863055003751/8535090009600", 
                "-41362272000/284406431021", 
                "-10204301553750616671262157/117431157590628771605072414400", 
                "-2/3"
            ], 
            [
                "28191013200/259878065029", 
                "-7919767195575672544128/13471264320063268935383", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57338835083/1472746263120", 
                "1/10", 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "57338835083/1472746263120", 
                "1/10", 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-302796545603/736373131560", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-188118875437/736373131560", 
                "1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-203941920/2045480921", 
                "-60975138674445129550080/484024849719498599146631", 
                "1/2", 
                0, 
                "-5297/16466", 
                "1/2"
            ], 
            [
                "-203941920/2045480921", 
                "-60975138674445129550080/484024849719498599146631", 
                "1/2", 
                0, 
                "5297/16466", 
                "-1/2"
            ], 
            [
                "49455219199/163638473680", 
                "601105507347745382571747/4840248497194985991466310", 
                "-5005570253105652792276552595/29498279011685972715596847074", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                "8619157/63301185", 
                "269548975333/965308491860", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "214053/1406693", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-396423/7033465", 
                "-2425940777997/3861233967440", 
                "9/20", 
                0, 
                0, 
                "1/4"
            ], 
            [
                "-396423/7033465", 
                "-2425940777997/3861233967440", 
                "9/20", 
                0, 
                0, 
                "-1/4"
            ], 
            [
                "-13670507/63301185", 
                "269548975333/3861233967440", 
                "-1/20", 
                0, 
                0, 
                "1/4"
            ], 
            [
                "-13670507/63301185", 
                "269548975333/3861233967440", 
                "-1/20", 
                0, 
                0, 
                "-1/4"
            ], 
            [
                "-18649/1406693", 
                "-44371045710/48265424593", 
                "-3694735433752056/17794672809424207", 
                1, 
                0, 
                0
            ], 
            [
                "-139075/1406693", 
                "38893443265/96530849186", 
                "-10260176256371802/17794672809424207", 
                "-781103192053193719692/2044328739128606519285", 
                1, 
                0
            ]
        ], 
        [
            [
                "1/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11515646016/290566371059", 
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "11515646016/290566371059", 
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "11515646016/290566371059", 
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-19565159040/290566371059", 
                "-65891414336030918/167238002974392639", 
                "1/3", 
                0, 
                "28847/34953", 
                "169225210727215/338448757155612", 
                "1/3"
            ], 
            [
                "-19565159040/290566371059", 
                "-65891414336030918/167238002974392639", 
                "1/3", 
                "115388/186415", 
                "-28847/69906", 
                "-169223546428397/338448757155612", 
                "1/3"
            ], 
            [
                "-19565159040/290566371059", 
                "-65891414336030918/167238002974392639", 
                "1/3", 
                "-115388/186415", 
                "-28847/69906", 
                "-832149409/169224378577806", 
                "-2/3"
            ], 
            [
                "-3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                "-2/12829185", 
                "17765803/38487540", 
                "20892584916/60353515573", 
                "958583936475711601/1917167623153205760", 
                "8213310097789975119453494979358123/24639764312233537438581628575779040", 
                "1160669393473294549325274701164479628629/6832844884621930238713723552757910768920", 
                "88304912335474709499190600616539445318417089/524668513177635997469363423979345391830238320", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                "4441453/12829185", 
                "-8882897/38487540", 
                "20892584916/60353515573", 
                "-958583686677494159/1917167623153205760", 
                "8213310097789975119453494979358123/24639764312233537438581628575779040", 
                "1160669393473294549325274701164479628629/6832844884621930238713723552757910768920", 
                "88304912335474709499190600616539445318417089/524668513177635997469363423979345391830238320", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                "8882891/25658370", 
                "8882893/38487540", 
                "-20892623724/60353515573", 
                "156739792081/1917167623153205760", 
                "-16426454214443562319128133596420917/24639764312233537438581628575779040", 
                "1160669393473294549325274701164479628629/6832844884621930238713723552757910768920", 
                "88304912335474709499190600616539445318417089/524668513177635997469363423979345391830238320", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                "-2960963/8552790", 
                "-683299/2960580", 
                "20892620196/60353515573", 
                "9792305087/639055874384401920", 
                "-59778514858478611431400045908763/95134225143758831809195477126560", 
                "-5672175491148635689388448851593431140291/6832844884621930238713723552757910768920", 
                "88304912335474709499190600616539445318417089/524668513177635997469363423979345391830238320", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                "-1480484/4276395", 
                "317246/1374555", 
                "-20892614904/60353515573", 
                "-75293743587587357/159763968596100480", 
                "1935309671887717618625947474397147/6159941078058384359645407143944760", 
                "1095081504861469740775313958234454595279/6832844884621930238713723552757910768920", 
                "-436363600842161287970172823362805946511821231/524668513177635997469363423979345391830238320", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "1/6", 
                0, 
                0, 
                0, 
                "-68330/148029", 
                "-20892551400/60353515573", 
                "5019580484089575/10650931239740032", 
                "387061533982935098322498281524285/1231988215611676871929081428788952", 
                "219017161173456460127462157973107531825/1366568976924386047742744710551582153784", 
                "16628790300052489994682084179329633047630575/104933702635527199493872684795869078366047664", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "-101059/826016", 
                "1/4", 
                0, 
                "-1/10263348", 
                "-1/3848754", 
                "28094548860/60353515573", 
                "-13524387865/383433524630641152", 
                "-21383434744110821123731208524433/1642650954148902495905441905051936", 
                "1366315265619772225655641250618433645917/8199413861546316286456468263309492922704", 
                "-60009348314057646565665404166978965747233073/349779008785090664979575615986230261220158880", 
                "-27375028846455251317816349356688187947277240223091/161136149409649282217987705810641569594252409716516", 
                "127969846552345202327511888397867023377750694278678056251/255935845782439547376933206538256903256037192039488935298", 
                "325201914648992162185362779400662171610890659489801210902490199/975600457197831834774398955085728836843127684889310062796228412", 
                "1/4"
            ], 
            [
                "-101059/826016", 
                "1/4", 
                0, 
                "-1/10263348", 
                "1592663/3848754", 
                "-9364873140/60353515573", 
                "-3746190682514437/383433524630641152", 
                "10694477176140841082810751737763/1642650954148902495905441905051936", 
                "-1394141683825240106974785827684459219923/8199413861546316286456468263309492922704", 
                "58889119171683882763072252015262699288894351/349779008785090664979575615986230261220158880", 
                "-27419209039770400348411538297739622413694071210227/161136149409649282217987705810641569594252409716516", 
                "-127965999230094345049421318140389879878286497760810879047/255935845782439547376933206538256903256037192039488935298", 
                "325201914648992162185362779400662171610890659489801210902490199/975600457197831834774398955085728836843127684889310062796228412", 
                "1/4"
            ], 
            [
                "-101059/826016", 
                "1/4", 
                0, 
                "3185327/10263348", 
                "-796333/3848754", 
                "-9364820220/60353515573", 
                "3746259455610317/383433524630641152", 
                "10693644715392495819755329525061/1642650954148902495905441905051936", 
                "-1394127902753406702617227377931715622787/8199413861546316286456468263309492922704", 
                "-11787527227634196231326640417242338322374389/69955801757018132995915123197246052244031776", 
                "27397768750254044195886247716579338539785240236893/161136149409649282217987705810641569594252409716516", 
                "-1003778707446742597994480304398885353355373488614040/127967922891219773688466603269128451628018596019744467649", 
                "-650398542548839672589036175685066665232237025399508851893738213/975600457197831834774398955085728836843127684889310062796228412", 
                "1/4"
            ], 
            [
                "-101059/826016", 
                "1/4", 
                0, 
                "-39325/126708", 
                "-265443/1282918", 
                "-720373500/4642578121", 
                "-6138745335/42603724958960128", 
                "-4687147422515778834872738391/1642650954148902495905441905051936", 
                "473984773652958194645457318332580398931/2733137953848772095485489421103164307568", 
                "60057865280544744959226354237927958070210667/349779008785090664979575615986230261220158880", 
                "9132156378657202490113879979282823940395357065475/53712049803216427405995901936880523198084136572172", 
                "-919882417981896447290648434172864378742885444974562/127967922891219773688466603269128451628018596019744467649", 
                "-1762249714883927229794372085892663181431193364523303747395/325200152399277278258132985028576278947709228296436687598742804", 
                "-3/4"
            ], 
            [
                "-9623/103252", 
                "-66298029538/198581827391", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "12969099649351/25236692484302", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175376703600/12618346242151", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175376703600/12618346242151", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-175376703600/12618346242151", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-175376703600/12618346242151", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-12267592834951/25236692484302", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-101499501600/12618346242151", 
                "-49773771591461443103/661097436797598043223", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1107373/7778790", 
                "330967912800/674305631417", 
                "5398343465900603477/10796686907061536520", 
                "132451852819926696776398990081/392350022836825300946112299606", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-101499501600/12618346242151", 
                "-49773771591461443103/661097436797598043223", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1107373/7778790", 
                "-30087989400/61300511947", 
                "-5398343441160933043/10796686907061536520", 
                "132451852819926696776398990081/392350022836825300946112299606", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-101499501600/12618346242151", 
                "-49773771591461443103/661097436797598043223", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1107373/7778790", 
                "330967868700/674305631417", 
                "-4814184609732852841/10796686907061536520", 
                "-259898170016898604169713309525/392350022836825300946112299606", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-101499501600/12618346242151", 
                "-49773771591461443103/661097436797598043223", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1107373/7778790", 
                "-330967898100/674305631417", 
                "1604728194997727469/3598895635687178840", 
                "-5005535622954789383084670637/392350022836825300946112299606", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "2141043710400/12618346242151", 
                "-98228080980814147252/661097436797598043223", 
                "-14397430907724523946092956/231821244405882763374236683", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3810823178400/12618346242151", 
                "1982380481146553604/14065902910587192409", 
                "532956496583582599937660/231821244405882763374236683", 
                "-3306999872650896520103387832101/8299888134898473541749022357744", 
                "1/2", 
                0, 
                0, 
                0, 
                "-53063501400/674305631417", 
                "-30295308910231653/3598895635687178840", 
                "2832691490594269205200238013/56050003262403614420873185658", 
                "-168865418266983219125490403518391991/2170725236751368834397962781171436838", 
                "1/2", 
                0
            ], 
            [
                "-3810823178400/12618346242151", 
                "1982380481146553604/14065902910587192409", 
                "532956496583582599937660/231821244405882763374236683", 
                "-3306999872650896520103387832101/8299888134898473541749022357744", 
                "1/2", 
                0, 
                0, 
                0, 
                "53063501400/674305631417", 
                "30295308910231653/3598895635687178840", 
                "-2832691490594269205200238013/56050003262403614420873185658", 
                "168865418266983219125490403518391991/2170725236751368834397962781171436838", 
                "-1/2", 
                0
            ], 
            [
                "-947238894000/12618346242151", 
                "-55970784168712298883/1322194873595196086446", 
                "-295889734831875143002451285/463642488811765526748473366", 
                "-121808882254417125885966319637/8299888134898473541749022357744", 
                "-28332723112145070711605313014705149/1357819608518111722293449688364235646", 
                "1/2", 
                0, 
                "-1967506/11668185", 
                0, 
                0, 
                "155221450019212864443426330658/588525034255237951419168449409", 
                "423982539749916563859094574251300677/2170725236751368834397962781171436838", 
                "-217320017924151016868773451966486854/1002064319564746846019183810544837011459387", 
                "1/2"
            ], 
            [
                "-947238894000/12618346242151", 
                "-55970784168712298883/1322194873595196086446", 
                "-295889734831875143002451285/463642488811765526748473366", 
                "-121808882254417125885966319637/8299888134898473541749022357744", 
                "-28332723112145070711605313014705149/1357819608518111722293449688364235646", 
                "1/2", 
                0, 
                "1967506/11668185", 
                0, 
                0, 
                "-155221450019212864443426330658/588525034255237951419168449409", 
                "-423982539749916563859094574251300677/2170725236751368834397962781171436838", 
                "217320017924151016868773451966486854/1002064319564746846019183810544837011459387", 
                "-1/2"
            ], 
            [
                "106982013600/664123486429", 
                "-661631264751162665/22796463337848208387", 
                "21836426909114442459883028/231821244405882763374236683", 
                "-22497008488146455442109588382855/24899664404695420625247067073232", 
                "-511365190125721093471961343871202713/1357819608518111722293449688364235646", 
                "-117080705080458775601932545074279797086637/1122230627699268174369274377485059295577988", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "195579517/468180504", 
                "3804328411200287/8060565145645002", 
                "2365424043536942014551/11582829864104780435732", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37143169/78030084", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-88665623/936361008", 
                "-1841305053137413/16121130291290004", 
                "13948253907641722450283/23165659728209560871464", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/4", 
                0, 
                0
            ], 
            [
                "-88665623/936361008", 
                "-1841305053137413/16121130291290004", 
                "13948253907641722450283/23165659728209560871464", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/4", 
                0, 
                0
            ], 
            [
                "-3736553/117045126", 
                "-2392920045115862/4030282572822501", 
                "-2630565754781568561742/2895707466026195108933", 
                "2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-272600987/936361008", 
                "3804328411200287/16121130291290004", 
                "2365424043536942014551/23165659728209560871464", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/4", 
                0, 
                0
            ], 
            [
                "-272600987/936361008", 
                "3804328411200287/16121130291290004", 
                "2365424043536942014551/23165659728209560871464", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/4", 
                0, 
                0
            ], 
            [
                "-1055753/78030084", 
                "-907652966408503/1343427524274167", 
                "-4104917116652297080305/5791414932052390217866", 
                "963088167320747216345485013/3713983570282278280140999867", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5955335/78030084", 
                "-373078431898813/1343427524274167", 
                "3177814691904764562705/2895707466026195108933", 
                "-38876915348230328512199584/176856360489632299054333327", 
                "-6006913841922801271308312971711166/18949639646614375499896758236233511", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-264274/19507521", 
                "-275305922004662/1343427524274167", 
                "-1474910537366336154263/5791414932052390217866", 
                "963090187974184092578340793/2475989046854852186760666578", 
                "-14826905326927168768096621308843372/18949639646614375499896758236233511", 
                "88346907950720787700463682247474042821/18301818892916459608191433953144865086584", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "11470295/81158942", 
                "1/2", 
                0
            ], 
            [
                "-264274/19507521", 
                "-275305922004662/1343427524274167", 
                "-1474910537366336154263/5791414932052390217866", 
                "963090187974184092578340793/2475989046854852186760666578", 
                "-14826905326927168768096621308843372/18949639646614375499896758236233511", 
                "88346907950720787700463682247474042821/18301818892916459608191433953144865086584", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-11470295/81158942", 
                "-1/2", 
                0
            ], 
            [
                "-20985583/78030084", 
                "260797050485875/1343427524274167", 
                "181447131559913897730/2895707466026195108933", 
                "-127048314281414926417630982/530569081468896897162999981", 
                "8169224562994918236954124831839160/18949639646614375499896758236233511", 
                "-2186623120257617022016904765737448525767/54905456678749378824574301859434595259752", 
                "-5037546976183969934905974322624480043964956851/12192107178808362999939566922144498400322890574", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1272957/52020056", 
                "-339511224861537/2686855048548334", 
                "-594049279507659729905/11582829864104780435732", 
                "-487755045896245718905983365/1237994523427426093380333289", 
                "29148732490146798854379593006793837/37899279293228750999793516472467022", 
                "-3446079542818761201821533346807516591869/54905456678749378824574301859434595259752", 
                "-7073424451549210937481898923223416767133963517/12192107178808362999939566922144498400322890574", 
                "-4398161320095582352922964323822830628700762521770793/8428533510236307571606293072371331372409978789169593", 
                "1/2", 
                0, 
                0, 
                "9530509/40579471", 
                "115932198178130/144768304096283", 
                "1/2"
            ], 
            [
                "-1272957/52020056", 
                "-339511224861537/2686855048548334", 
                "-594049279507659729905/11582829864104780435732", 
                "-487755045896245718905983365/1237994523427426093380333289", 
                "29148732490146798854379593006793837/37899279293228750999793516472467022", 
                "-3446079542818761201821533346807516591869/54905456678749378824574301859434595259752", 
                "-7073424451549210937481898923223416767133963517/12192107178808362999939566922144498400322890574", 
                "-4398161320095582352922964323822830628700762521770793/8428533510236307571606293072371331372409978789169593", 
                "1/2", 
                0, 
                0, 
                "-9530509/40579471", 
                "-115932198178130/144768304096283", 
                "-1/2"
            ], 
            [
                "-5355503/26010028", 
                "-243643467565071/1343427524274167", 
                "-3898361411778867342549/5791414932052390217866", 
                "-1163697993229953977492884051/3713983570282278280140999867", 
                "-19518672575335751408359171200517567/18949639646614375499896758236233511", 
                "-5434642897867285686721123552723801221767/9150909446458229804095716976572432543292", 
                "2275165137773379718787319857842767779420935421/6096053589404181499969783461072249200161445287", 
                "-8777586421213572674088512808987093235905711576971469/8428533510236307571606293072371331372409978789169593", 
                "-119023628941015408083191097093997357906800585133058756573/1119946962459719009191663354088804261347101291703910233907", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11472869/78030084", 
                "59239856421991/1343427524274167", 
                "246777843028052215356/2895707466026195108933", 
                "-140425456561673278695605261/3713983570282278280140999867", 
                "5373047930032643783070991313501368/18949639646614375499896758236233511", 
                "-33279851374819899196377458416700410600927/54905456678749378824574301859434595259752", 
                "-2073323197764878217195334149268314390383465191/12192107178808362999939566922144498400322890574", 
                "538308513870049479776661597052246508534783489410186/8428533510236307571606293072371331372409978789169593", 
                "-6793534341243444168181290454025489676483889844248547204149/35838302798711008294133227330841736363107241334525127485024", 
                "-3300071582290926206711664590309050201025657088798992582935988999/4582987711219844847053302280536070604144317261411255863708220609", 
                1, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26041283/14534248", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13135627/43602744", 
                "9583573403129/106696653497469", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13135627/43602744", 
                "9583573403129/106696653497469", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13135627/43602744", 
                "9583573403129/106696653497469", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19333309/43602744", 
                "-4099015004287/15242379071067", 
                "-57564755802729818629/123347623182813283326", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "9403463/20834224", 
                "7052597/23438502", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19333309/43602744", 
                "-4099015004287/15242379071067", 
                "-57564755802729818629/123347623182813283326", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-9403463/20834224", 
                "7052597/23438502", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19333309/43602744", 
                "-4099015004287/15242379071067", 
                "-57564755802729818629/123347623182813283326", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7052597/11719251", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-71158/1816781", 
                "8141561298056/35565551165823", 
                "16503371258318185151/41115874394271094442", 
                "-20756500805835381979866785/28611820492456896620109421", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "10403269/46877004", 
                "-5208556/60082497426909", 
                "60359926678045/67592807324562", 
                "1685607881315941614602097317194181/3371214600581337420722370463364754", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-71158/1816781", 
                "8141561298056/35565551165823", 
                "16503371258318185151/41115874394271094442", 
                "-20756500805835381979866785/28611820492456896620109421", 
                "1/3", 
                0, 
                0, 
                0, 
                "866939/5208556", 
                "-5201633/46877004", 
                "40239964503662/60082497426909", 
                "-30179985637169/67592807324562", 
                "-1685606719265395806120273146170573/3371214600581337420722370463364754", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-71158/1816781", 
                "8141561298056/35565551165823", 
                "16503371258318185151/41115874394271094442", 
                "-20756500805835381979866785/28611820492456896620109421", 
                "1/3", 
                0, 
                0, 
                0, 
                "-866939/5208556", 
                "-1300409/11719251", 
                "-40239959295106/60082497426909", 
                "-15089970520438/33796403662281", 
                "-581025272904240912085511804/1685607300290668710361185231682377", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-8611505/21801372", 
                "-58579690909426/106696653497469", 
                "-13423606862822024765/61673811591406641663", 
                "30928358287380043537439900/85835461477370689860328263", 
                "-99732144539991630557571527129615/339016864991723263456597867151208", 
                "1/3", 
                0, 
                0, 
                "1/31251336", 
                "5992201/15625668", 
                "337883/20027499142303", 
                "3156370598917/22530935774854", 
                "-6962608445414785498547494718012/1685607300290668710361185231682377", 
                "-17339983951208250162168694496189138641/6296617111827424666928469039078267885324", 
                "20758792797252580436629027666894649616782822689/41517585641162661670554546924430014026518565854", 
                "1/3"
            ], 
            [
                "-8611505/21801372", 
                "-58579690909426/106696653497469", 
                "-13423606862822024765/61673811591406641663", 
                "30928358287380043537439900/85835461477370689860328263", 
                "-99732144539991630557571527129615/339016864991723263456597867151208", 
                "1/3", 
                0, 
                0, 
                "8988301/31251336", 
                "-2996101/15625668", 
                "2104245898303/20027499142303", 
                "-121398898429/1733148905758", 
                "994669452661551719254106141224/240801042898666958623026461668911", 
                "-17338566070514970319212385388783187043/6296617111827424666928469039078267885324", 
                "-20758792843910081233925519257535364409735743165/41517585641162661670554546924430014026518565854", 
                "1/3"
            ], 
            [
                "-8611505/21801372", 
                "-58579690909426/106696653497469", 
                "-13423606862822024765/61673811591406641663", 
                "30928358287380043537439900/85835461477370689860328263", 
                "-99732144539991630557571527129615/339016864991723263456597867151208", 
                "1/3", 
                0, 
                0, 
                "-4494151/15625668", 
                "-249675/1302139", 
                "-2104246236186/20027499142303", 
                "-789092459670/11265467887427", 
                "-77723216076536231248270556/1685607300290668710361185231682377", 
                "376940761105687179145446520488829627/68441490345950268118787706946502911797", 
                "23328750398648245795320357396476460238/20758792820581330835277273462215007013259282927", 
                "-2/3"
            ], 
            [
                "-5219087/14534248", 
                "-1676600890409/11855183721941", 
                "15126222178852727994/20557937197135547221", 
                "-11259791844317579382737136/28611820492456896620109421", 
                "2276708406457077204865156116369/56502810831953877242766311191868", 
                "-336968727494519594279798504193214103914/2892624484392444749603079304111354874851", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-491440/1816781", 
                "-6470939583888/11855183721941", 
                "-19621095060878981490/20557937197135547221", 
                "1997234123880976007576002/28611820492456896620109421", 
                "-9114758096951225973050105515795/28251405415976938621383155595934", 
                "-28602503175207669415866779046655885892/2892624484392444749603079304111354874851", 
                "-1578880801134708993667501637626761194930973939/4794418133973805024082314800682514761943470187", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1316680505299/8440547673600", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1316680505299/8440547673600", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-371429029421/1688109534720", 
                "5/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-110887980499/1205792524800", 
                "-7/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                "1316680505299/4220273836800", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1770115200/34876377013", 
                "1/4", 
                0, 
                0, 
                "12868715/53618364", 
                "-2144787/69779660", 
                "28465900093272111251040/118604628221442478334999", 
                "6015629487445228511798380906057/12031259309697604620635107061952", 
                "19312397484773649366476910029994816528251963/73966430477459771028888143067264582905216028", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1770115200/34876377013", 
                "1/4", 
                0, 
                0, 
                "12868715/53618364", 
                "428957/13955932", 
                "-28465897857770424391200/118604628221442478334999", 
                "-6015629822252376108836726155895/12031259309697604620635107061952", 
                "19312397484773649366476910029994816528251963/73966430477459771028888143067264582905216028", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1770115200/34876377013", 
                "1/4", 
                0, 
                0, 
                "-12868717/53618364", 
                "-428957/13955932", 
                "28465897857770424391200/118604628221442478334999", 
                "-4993037094884833919332094675915/12031259309697604620635107061952", 
                "-54654032992686121662411233037269766376964065/73966430477459771028888143067264582905216028", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1770115200/34876377013", 
                "1/4", 
                0, 
                0, 
                "-1429857/5957596", 
                "2144787/69779660", 
                "-28465900093272111251040/118604628221442478334999", 
                "1664345809897327172123479975251/4010419769899201540211702353984", 
                "5343079341046274309819137659093377773486713/24655476825819923676296047689088194301738676", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1316680505299/4220273836800", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-371184800/6154654767", 
                "-978700137845416/19525499051308163", 
                "1/4", 
                0, 
                "-1/53618364", 
                "72355177/209338980", 
                "-4429685359845154990560/9123432940110959871923", 
                "40389158299724862862732508569/2005209884949600770105851176992", 
                "-4187648325684077552448620011541210851685951/36983215238729885514444071533632291452608014", 
                "12035216365642307882932996100201940500997148279925/101570945905630696335466615349457673493216198867256", 
                "10636931952069269435954078041294582859280686233321171007/21274134936644580237498215615481617943024055780400683116", 
                "4405785574977988000157318724997581508240760637065041988501467/26635598656684497963684361321329174579153009027159384875770164", 
                "1/4"
            ], 
            [
                "-371184800/6154654767", 
                "-978700137845416/19525499051308163", 
                "1/4", 
                0, 
                "-1/53618364", 
                "38722909/209338980", 
                "91204815883565815902240/118604628221442478334999", 
                "-40387505892845646642634944409/2005209884949600770105851176992", 
                "4187485681022621277061376263017991575326047/36983215238729885514444071533632291452608014", 
                "-12034725807431673563262220553465019306510932317147/101570945905630696335466615349457673493216198867256", 
                "-10637202984575310801544137574187035083743369547079512109/21274134936644580237498215615481617943024055780400683116", 
                "4405785574977988000157318724997581508240760637065041988501467/26635598656684497963684361321329174579153009027159384875770164", 
                "1/4"
            ], 
            [
                "-371184800/6154654767", 
                "-978700137845416/19525499051308163", 
                "1/4", 
                0, 
                "-33632269/53618364", 
                "-55539041/209338980", 
                "-16809453847956629465760/118604628221442478334999", 
                "-25649416704499700502600/62662808904675024065807849281", 
                "2288238660456211890141857687446710813069992/18491607619364942757222035766816145726304007", 
                "12034183912737202197743866404989227106016013827329/101570945905630696335466615349457673493216198867256", 
                "135768945065008057700074490903632611509559252443561/21274134936644580237498215615481617943024055780400683116", 
                "-22229813081706509963527042596331593070912248390094342887268697/26635598656684497963684361321329174579153009027159384875770164", 
                "1/4"
            ], 
            [
                "-371184800/6154654767", 
                "-978700137845416/19525499051308163", 
                "1/4", 
                0, 
                "3736919/5957596", 
                "-3702603/13955932", 
                "-16809452357622171559200/118604628221442478334999", 
                "-25988298271007177546280/62662808904675024065807849281", 
                "-762719112708494584149411937728367058296680/6163869206454980919074011922272048575434669", 
                "-4011558156982612172471547317242049433500743263369/33856981968543565445155538449819224497738732955752", 
                "15029284552928614706606489060954650130417167321949/2363792770738286693055357290609068660336006197822298124", 
                "4472747310583511321070801715445476684810242371988086303421921/8878532885561499321228120440443058193051003009053128291923388", 
                "-3/4"
            ], 
            [
                "10895718400/34876377013", 
                "225771636138135/19525499051308163", 
                "-4449428576047262992497/23376526235361201528706", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "94842334010633/482507552163823", 
                "18392406470539406785492/98990095665861021078555", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89848278777600/482507552163823", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89848278777600/482507552163823", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89848278777600/482507552163823", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4147941055329/482507552163823", 
                "-9196203235269703392746/19798019133172204215711", 
                "5/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111973868294400/482507552163823", 
                "1491181228725645560548/19798019133172204215711", 
                "-60249802629086499198231267042160/76166308334032953464852050477979", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/11281500", 
                "3369032/4230561", 
                "1294187116079983981/2588374437542896746", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111973868294400/482507552163823", 
                "1491181228725645560548/19798019133172204215711", 
                "-60249802629086499198231267042160/76166308334032953464852050477979", 
                "1/3", 
                0, 
                0, 
                0, 
                "1347613/2256300", 
                "-1684516/4230561", 
                "-1294187321462912765/2588374437542896746", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-33839257939200/482507552163823", 
                "-2975900141830945451641/6599339711057401405237", 
                "52867422912586030620538837589440/76166308334032953464852050477979", 
                "-77358758452220848815964587296191888013/961473298846717233626146393690283255574", 
                "1/3", 
                0, 
                0, 
                "-557203/1880250", 
                "-835805/4230561", 
                "45640054768/431395739590482791", 
                "96246622435083428013136/473766064938321847802027", 
                "119360159897868807361156686179/238720304101812597997353030342", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-111973868294400/482507552163823", 
                "1491181228725645560548/19798019133172204215711", 
                "-60249802629086499198231267042160/76166308334032953464852050477979", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1684516/2820375", 
                "-1684516/4230561", 
                "102691464392/1294187218771448373", 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-33839257939200/482507552163823", 
                "-2975900141830945451641/6599339711057401405237", 
                "52867422912586030620538837589440/76166308334032953464852050477979", 
                "-77358758452220848815964587296191888013/961473298846717233626146393690283255574", 
                "1/3", 
                0, 
                0, 
                "557203/1880250", 
                "-835805/4230561", 
                "65729740358089232/431395739590482791", 
                "-48122991984452743945168/473766064938321847802027", 
                "-119360144203943790636196344163/238720304101812597997353030342", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-33839257939200/482507552163823", 
                "-2975900141830945451641/6599339711057401405237", 
                "52867422912586030620538837589440/76166308334032953464852050477979", 
                "-77358758452220848815964587296191888013/961473298846717233626146393690283255574", 
                "1/3", 
                0, 
                0, 
                0, 
                "1671610/4230561", 
                "-65729785998144000/431395739590482791", 
                "-48123630450630684067968/473766064938321847802027", 
                "-7846962508362480171008/119360152050906298998676515171", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-193832609076595/482507552163823", 
                "9196203235269703392746/98990095665861021078555", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21389993049600/482507552163823", 
                "-101414603618362878763/942762815865343057891", 
                "15192608787327186985851085124400/76166308334032953464852050477979", 
                "-291146087433085729902793708635358124219/961473298846717233626146393690283255574", 
                "-540071844263105104167517149364484802477803611/1268594845302272142943456654216770148419657207", 
                "1/3", 
                0, 
                0, 
                "-4339957/8461122", 
                "-591610129247994500/1294187218771448373", 
                "-144381154847029103237843/473766064938321847802027", 
                "-211883049668269678981072/1074241368458156690988088636539", 
                "118117525013098953353379645557922004/135321500914273675713452349848772171", 
                "895595744469792922741268865464257398725383/1791190890005541547700578460686750674664608", 
                "1/3"
            ], 
            [
                "21389993049600/482507552163823", 
                "-101414603618362878763/942762815865343057891", 
                "15192608787327186985851085124400/76166308334032953464852050477979", 
                "-291146087433085729902793708635358124219/961473298846717233626146393690283255574", 
                "-540071844263105104167517149364484802477803611/1268594845302272142943456654216770148419657207", 
                "1/3", 
                0, 
                "-361663/940125", 
                "2169977/8461122", 
                "591611251161496918/1294187218771448373", 
                "-144381383469656277895113/473766064938321847802027", 
                "703251017110000258439241648608/1074241368458156690988088636539", 
                "-59058834009786740768623704981789236/135321500914273675713452349848772171", 
                "-895595145535748624959309595222493275939225/1791190890005541547700578460686750674664608", 
                "1/3"
            ], 
            [
                "21389993049600/482507552163823", 
                "-101414603618362878763/942762815865343057891", 
                "15192608787327186985851085124400/76166308334032953464852050477979", 
                "-291146087433085729902793708635358124219/961473298846717233626146393690283255574", 
                "-540071844263105104167517149364484802477803611/1268594845302272142943456654216770148419657207", 
                "1/3", 
                0, 
                "361663/940125", 
                "1084990/4230561", 
                "-1121913502418/1294187218771448373", 
                "288762538316685381132956/473766064938321847802027", 
                "-703250805226950590169562667536/1074241368458156690988088636539", 
                "-59058691003312212584755940576132768/135321500914273675713452349848772171", 
                "-299467022148890979635120882061393079/895595445002770773850289230343375337332304", 
                "-2/3"
            ], 
            [
                "10923896951580/482507552163823", 
                "3583465399183817701922/6599339711057401405237", 
                "-92292664318128692613588542972103/152332616668065906929704100955958", 
                "-137570453439572225746904939984303285713/3204910996155724112087154645634277518580", 
                "-163428602856369365391958530428785608010720721/4228649484340907143144855514055900494732190690", 
                "-194006365774080281430514540304085411080967637244357/4154455863195125372729348954571589669612750182209165", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4326419/36616488", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4326419/36616488", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-925441/36616488", 
                "-47293986721333/167925976012966", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2319393/10828169", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-925441/36616488", 
                "-47293986721333/167925976012966", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2319393/10828169", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1258325/18308244", 
                "34608995751845/83962988006483", 
                "-212246707610818802111/174532282593215562941", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "11022459/43312676", 
                "245845616354179/504479684013850", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "6369175/18308244", 
                "-44301236105339/83962988006483", 
                "-20379637852504277120/174532282593215562941", 
                "-83000633083279220589725231/850838350916518675396102032", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "12082039/21656338", 
                "-52799681817711/252239842006925", 
                "-438608587459946054266/470096003443955305299", 
                "1/2", 
                0, 
                0
            ], 
            [
                "6369175/18308244", 
                "-44301236105339/83962988006483", 
                "-20379637852504277120/174532282593215562941", 
                "-83000633083279220589725231/850838350916518675396102032", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-12082039/21656338", 
                "52799681817711/252239842006925", 
                "438608587459946054266/470096003443955305299", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-11022459/43312676", 
                "-245845616354179/504479684013850", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-14082559/18308244", 
                "39239251449773/83962988006483", 
                "195034153194937502848/174532282593215562941", 
                "-103127140675608425109314465/141806391819419779232683672", 
                "-165857223457786766399473793591361/1424254522262996513019595379934883", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-76841/36616488", 
                "-82014776282189/167925976012966", 
                "-203175719066773082883/174532282593215562941", 
                "22114650052586523609687271/60774167922608476814007288", 
                "-49290922479737631653121282610349/1424254522262996513019595379934883", 
                "-6090946144434758106282460266920529620905/11173827787174971351407187650421795249708", 
                "1/2", 
                0, 
                0, 
                "17179215/43312676", 
                "2115772933502/10089593680277", 
                "1074780859773690125/313397335629303536866", 
                "483834458514380576086125/92264230687016971887018424", 
                "1/2", 
                0
            ], 
            [
                "-76841/36616488", 
                "-82014776282189/167925976012966", 
                "-203175719066773082883/174532282593215562941", 
                "22114650052586523609687271/60774167922608476814007288", 
                "-49290922479737631653121282610349/1424254522262996513019595379934883", 
                "-6090946144434758106282460266920529620905/11173827787174971351407187650421795249708", 
                "1/2", 
                0, 
                0, 
                "-17179215/43312676", 
                "-2115772933502/10089593680277", 
                "-1074780859773690125/313397335629303536866", 
                "-483834458514380576086125/92264230687016971887018424", 
                "-1/2", 
                0
            ], 
            [
                "-12511825/36616488", 
                "55384340391059/167925976012966", 
                "316164388261148124093/349064565186431125882", 
                "-95797187925098756038928917/425419175458259337698051016", 
                "-655915482406596416749390059888619/1424254522262996513019595379934883", 
                "1198836270554440286516768121486345410231/3724609262391657117135729216807265083236", 
                "-5475140621261875970440737579708220304193541899/7637187183253585131779459308690870157288508778", 
                "1/2", 
                0, 
                "750495/21656338", 
                "98826109385693/504479684013850", 
                "163067353459543680862/1410288010331865915897", 
                "-114370915681521149537937095/415189038091576373491582908", 
                "26435062688535845052051931970827/75438779041780250173902894801613", 
                "1/2"
            ], 
            [
                "-12511825/36616488", 
                "55384340391059/167925976012966", 
                "316164388261148124093/349064565186431125882", 
                "-95797187925098756038928917/425419175458259337698051016", 
                "-655915482406596416749390059888619/1424254522262996513019595379934883", 
                "1198836270554440286516768121486345410231/3724609262391657117135729216807265083236", 
                "-5475140621261875970440737579708220304193541899/7637187183253585131779459308690870157288508778", 
                "1/2", 
                0, 
                "-750495/21656338", 
                "-98826109385693/504479684013850", 
                "-163067353459543680862/1410288010331865915897", 
                "114370915681521149537937095/415189038091576373491582908", 
                "-26435062688535845052051931970827/75438779041780250173902894801613", 
                "-1/2"
            ], 
            [
                "2993573/18308244", 
                "-625791996967/83962988006483", 
                "77270577350953389131/174532282593215562941", 
                "27094936929326007155268401/425419175458259337698051016", 
                "-290782584109200191946817123575109/1424254522262996513019595379934883", 
                "-2147305963199485508286008204874146458607/5586913893587485675703593825210897624854", 
                "-1754673828895512078100032478837843058725511615/3818593591626792565889729654345435078644254389", 
                "-19114595448945559858991372212852097489582884514210425/49961063178935329213288877336558659124644030983437029", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "49321781/248844255", 
                "49747804951670/161990438479167", 
                "178036547997835906927/1988482525727608514754", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25657413/82948085", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6712099/165896170", 
                "11356006803613/66189641529122", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "6712099/165896170", 
                "11356006803613/66189641529122", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "223535/49768851", 
                "-124369512379175/161990438479167", 
                "-890182739989179534635/3976965051455217029508", 
                "5/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21533683/165896170", 
                "1497320948328551/2051878887402782", 
                "-57272827439109465757/441885005717246336612", 
                "-16823484099805398331493646813/41833216098075548488267450102", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "6955591/22649760", 
                "1/2", 
                0, 
                0
            ], 
            [
                "21533683/165896170", 
                "1497320948328551/2051878887402782", 
                "-57272827439109465757/441885005717246336612", 
                "-16823484099805398331493646813/41833216098075548488267450102", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-6955591/22649760", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1613347/82948085", 
                "-1134038283714359/1025939443701391", 
                "-20158372074366731513/662827508575869504918", 
                "13821981477312854326314239431/20916608049037774244133725051", 
                "-1041606810788994298581572918077661/270025282645158844736367362876898877", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-33125644/82948085", 
                "-1265862873602/53996812826389", 
                "-4962903690942102866/331413754287934752459", 
                "-2691195631702574326807107886/20916608049037774244133725051", 
                "3951375501023217037767951827671724/270025282645158844736367362876898877", 
                "-269576759929950029945107587101303339255971/403333525921113979222260945638109340757844", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3106391/33179234", 
                "-600260754857330/1025939443701391", 
                "-102539680604807811767/331413754287934752459", 
                "3706270678282224123240017924/20916608049037774244133725051", 
                "-1869669944434534315269745575025529/15883840155597579102139256639817581", 
                "-76999894559508364027854729467397165227593/302500144440835484416695709228582005568383", 
                "12890119342069563590188959912793707834892809356/140492050764461365346024929014491602702798272693", 
                "1/2", 
                0, 
                0, 
                0, 
                "-4330679/30199680", 
                "58535685321027/885474887710552", 
                "1/2", 
                0
            ], 
            [
                "-3106391/33179234", 
                "-600260754857330/1025939443701391", 
                "-102539680604807811767/331413754287934752459", 
                "3706270678282224123240017924/20916608049037774244133725051", 
                "-1869669944434534315269745575025529/15883840155597579102139256639817581", 
                "-76999894559508364027854729467397165227593/302500144440835484416695709228582005568383", 
                "12890119342069563590188959912793707834892809356/140492050764461365346024929014491602702798272693", 
                "1/2", 
                0, 
                0, 
                0, 
                "4330679/30199680", 
                "-58535685321027/885474887710552", 
                "-1/2", 
                0
            ], 
            [
                "-99761237/248844255", 
                "24873902475835/161990438479167", 
                "178036547997835906927/3976965051455217029508", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7633096/82948085", 
                "-5218665514131/9588219100013", 
                "-50793785114002111439/441885005717246336612", 
                "36839550796833664596234301107/41833216098075548488267450102", 
                "-152956043535430366961992635088775179/540050565290317689472734725753797754", 
                "4826219294439953205876538903749712866611/100833381480278494805565236409527335189461", 
                "10417102735437288061326681170555510284077459164/46830683588153788448674976338163867567599424231", 
                "-1546312006799883603608480862917246125324994391414725103/3486996376027694042213132181964327786985478326640234214", 
                "1/2", 
                0, 
                0, 
                "-1027723/4314240", 
                "-144648701638287/885474887710552", 
                "3147618319086211250905/9156064994787066643206", 
                "1/2"
            ], 
            [
                "-7633096/82948085", 
                "-5218665514131/9588219100013", 
                "-50793785114002111439/441885005717246336612", 
                "36839550796833664596234301107/41833216098075548488267450102", 
                "-152956043535430366961992635088775179/540050565290317689472734725753797754", 
                "4826219294439953205876538903749712866611/100833381480278494805565236409527335189461", 
                "10417102735437288061326681170555510284077459164/46830683588153788448674976338163867567599424231", 
                "-1546312006799883603608480862917246125324994391414725103/3486996376027694042213132181964327786985478326640234214", 
                "1/2", 
                0, 
                0, 
                "1027723/4314240", 
                "144648701638287/885474887710552", 
                "-3147618319086211250905/9156064994787066643206", 
                "-1/2"
            ], 
            [
                "2078093/82948085", 
                "-549883136749744/1025939443701391", 
                "146833417333284282775/662827508575869504918", 
                "-23208425718847113814629171527/20916608049037774244133725051", 
                "-32290401716895980976903897548871755/270025282645158844736367362876898877", 
                "-380770165513793057651344613351637762510715/605000288881670968833391418457164011136766", 
                "-121803301422575513319091370566297178731174442774/140492050764461365346024929014491602702798272693", 
                "-60417226666911803400008193038623772834750051266291709/3486996376027694042213132181964327786985478326640234214", 
                "-3577176584621633386837631883686499104556151055918506927784553/41122228655146762600975724856357289758075798854948678103068248", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1303969/16589617", 
                "217478057706395/1025939443701391", 
                "-3992058104766414461/110471251429311584153", 
                "-13301548445348842290078642252/20916608049037774244133725051", 
                "1976811482291060792424818042775212/270025282645158844736367362876898877", 
                "57679057834919972143083883446859641796441/201666762960556989611130472819054670378922", 
                "-55243942471880069017982534151644796385687873150/46830683588153788448674976338163867567599424231", 
                "-96457169870351548739370284856479034613692202601287005/1743498188013847021106566090982163893492739163320117107", 
                "-1244865386848332000505691057223692847531694419456152257992465/41122228655146762600975724856357289758075798854948678103068248", 
                "-22485074809453030741913140083141016893878502834974586353594316138435/122815860054667024086057023219316949367678397746379562174903762093553", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-97599/3821012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "11130436/22260873", 
                "17597972887741/53518412141568", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-97599/3821012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-11130437/22260873", 
                "17597972887741/53518412141568", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-97599/3821012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-916459/44521746", 
                "-35920439253827/53518412141568", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-97599/3821012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "305487/14840582", 
                "241497826115/17839470713856", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9313/10244", 
                "130852611543/7271203299884", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "59347049620831/240832854637056", 
                "73270993565484757535/391082296767097245642", 
                "257226291336738679580202421/514452588609389483451247922", 
                "24993941241543076869531472940106455/54390772069280005912261444457180844", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9313/10244", 
                "130852611543/7271203299884", 
                "1/4", 
                0, 
                0, 
                0, 
                "1332990/7420291", 
                "-2808649366309/21893895876096", 
                "73270993429747718825/391082296767097245642", 
                "-257226297272650803871045501/514452588609389483451247922", 
                "24993941241543076869531472940106455/54390772069280005912261444457180844", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "417875/955253", 
                "1376531301869/3635601649942", 
                "5734040889929583/665218845118189798", 
                "1/2", 
                0, 
                0, 
                "4798867/14840582", 
                "5690501724371/26759206070784", 
                "-13495598725675904621/43453588529677471738", 
                "-2456715295119971655/257226294304694741725623961", 
                "-205973601417708877580772867/18130257356426668637420481485726948", 
                "249212007592939824237815415265521/31690078655281359247146266976121493905070", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "417875/955253", 
                "1376531301869/3635601649942", 
                "5734040889929583/665218845118189798", 
                "1/2", 
                0, 
                0, 
                "-4798867/14840582", 
                "-5690501724371/26759206070784", 
                "13495598725675904621/43453588529677471738", 
                "2456715295119971655/257226294304694741725623961", 
                "205973601417708877580772867/18130257356426668637420481485726948", 
                "-249212007592939824237815415265521/31690078655281359247146266976121493905070", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-9313/10244", 
                "130852611543/7271203299884", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1332990/7420291", 
                "7723783902277/60208213659264", 
                "-36635496835622772470/195541148383548622821", 
                "105956883469707073198347813/257226294304694741725623961", 
                "-29396830827736929042729971517074389/54390772069280005912261444457180844", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9313/10244", 
                "130852611543/7271203299884", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-183169883335/743311279744", 
                "-4070610740221496190/21726794264838735869", 
                "-105956880501751011052926273/257226294304694741725623961", 
                "-6863683885116408232110991454379507/18130257356426668637420481485726948", 
                "-3/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-524319/1910506", 
                "-4454636304907/7271203299884", 
                "-825152695454887549/9313063831654657172", 
                "-21647730573441124016385/79747844023158730986652", 
                "1/4", 
                0, 
                "12103481/44521746", 
                "86113892295623/481665709274112", 
                "375119739223709596807/782164593534194491284", 
                "55158058676653209853/3086715531656336900707487532", 
                "6639202983979928762500559942730409/36260514712853337274840962971453896", 
                "6313437141653180409942229277243943627399/63380157310562718494292533952242987810140", 
                "247851081030320968341519402288998725513825974301/2045371303836482354855222843494874715281926727636", 
                "46530516149792254037156196189270427732580445287583178025/93061025607814395169661635796356651276865713703030464572", 
                "90481114510465742448603488897397879773181069487464955244462891/222709850545951629793024640804214750217729607156113550943959652", 
                "1/4"
            ], 
            [
                "-524319/1910506", 
                "-4454636304907/7271203299884", 
                "-825152695454887549/9313063831654657172", 
                "-21647730573441124016385/79747844023158730986652", 
                "1/4", 
                0, 
                "-12103483/44521746", 
                "235190689369895/481665709274112", 
                "21569040107010947047/782164593534194491284", 
                "560784793429820895852703993/3086715531656336900707487532", 
                "-584776610704980002364545034550023/36260514712853337274840962971453896", 
                "1262688277826686909610698612611518085691/12676031462112543698858506790448597562028", 
                "-247851140057765993796891908419100540646369787275/2045371303836482354855222843494874715281926727636", 
                "-46530509458022141132505439607086223544285268415447286547/93061025607814395169661635796356651276865713703030464572", 
                "90481114510465742448603488897397879773181069487464955244462891/222709850545951629793024640804214750217729607156113550943959652", 
                "1/4"
            ], 
            [
                "-524319/1910506", 
                "-4454636304907/7271203299884", 
                "-825152695454887549/9313063831654657172", 
                "-21647730573441124016385/79747844023158730986652", 
                "1/4", 
                0, 
                "9546923/44521746", 
                "-253380100400113/481665709274112", 
                "21569040821118172879/782164593534194491284", 
                "-560784852267840042479669381/3086715531656336900707487532", 
                "584775803340379710443594259440309/36260514712853337274840962971453896", 
                "-1262686404048389933398946804031117440833/12676031462112543698858506790448597562028", 
                "-247851033259791064645901062795822800028497063715/2045371303836482354855222843494874715281926727636", 
                "25061528109341172003800290841879356502627443539058883975/93061025607814395169661635796356651276865713703030464572", 
                "-132228736035485887344421151906816870444548537668648595699496761/222709850545951629793024640804214750217729607156113550943959652", 
                "1/4"
            ], 
            [
                "-524319/1910506", 
                "-4454636304907/7271203299884", 
                "-825152695454887549/9313063831654657172", 
                "-21647730573441124016385/79747844023158730986652", 
                "1/4", 
                0, 
                "-3182307/14840582", 
                "-7547164585045/53518412141568", 
                "-46473091127982079637/86907177059354943476", 
                "1226653489991251845/1028905177218778966902495844", 
                "-6639202176615328470579609167620695/36260514712853337274840962971453896", 
                "-6313446510544665291000988320145946851689/63380157310562718494292533952242987810140", 
                "247851092287236090101273568925924615161040876689/2045371303836482354855222843494874715281926727636", 
                "-8353844933703761636150349141354520230307540137064925151/31020341869271465056553878598785550425621904567676821524", 
                "-16244497661815199184261941962659629700604533768760438263143007/74236616848650543264341546934738250072576535718704516981319884", 
                "-3/4"
            ], 
            [
                "-903857/955253", 
                "-164694049776/1817800824971", 
                "-254987103946170809/6984797873740992879", 
                "-1014364059068078723530407/1774389529515281764453007", 
                "-167178927006930970020011674381/459810239418326309306110354425", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6313415/5737686", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6313415/5737686", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2107604/2868843", 
                "-8471747808631/109444586244898", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2107604/2868843", 
                "-8471747808631/109444586244898", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5993918/2868843", 
                "3295541815223/54722293122449", 
                "-131766142420334522322/242473213314837140947", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1640359/5737686", 
                "-35059698681683/218889172489796", 
                "30848222925622967206/242473213314837140947", 
                "4928830005037207567821718/218301723479080133584611551", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-60443917/380512638", 
                "41313929/120479136", 
                "2075283023213681/4150565992496340", 
                "3901569009645345449306447875/10936406947316942163037404981", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1640359/5737686", 
                "-35059698681683/218889172489796", 
                "30848222925622967206/242473213314837140947", 
                "4928830005037207567821718/218301723479080133584611551", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-60443917/380512638", 
                "-41313931/120479136", 
                "-2075282969282659/4150565992496340", 
                "3901569009645345449306447875/10936406947316942163037404981", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1640359/5737686", 
                "-35059698681683/218889172489796", 
                "30848222925622967206/242473213314837140947", 
                "4928830005037207567821718/218301723479080133584611551", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "60443915/380512638", 
                "41313935/120479136", 
                "145173790219511/4150565992496340", 
                "-7034837937671596713730957106/10936406947316942163037404981", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1640359/5737686", 
                "-35059698681683/218889172489796", 
                "30848222925622967206/242473213314837140947", 
                "4928830005037207567821718/218301723479080133584611551", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "6715991/42279182", 
                "-13771311/40159712", 
                "-16130427127837/461173999166260", 
                "-256100027206364728293979548/3645468982438980721012468327", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-2181991/2868843", 
                "-6192612074713/54722293122449", 
                "116302836671478362008/242473213314837140947", 
                "-110031421092548882699013627/218301723479080133584611551", 
                "5218463791086371709371010823853/2896098458425675762212523898029935", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2397631/1912562", 
                "6335948218089/109444586244898", 
                "-190748390212267884875/484946426629674281894", 
                "-55873136912377237778745692/218301723479080133584611551", 
                "-49231134746342700722486218035881/3861464611234234349616698530706580", 
                "293421723166812394183561710597927004017/5020705724717521938561513078642345796157", 
                "1/2", 
                0, 
                0, 
                0, 
                "11669945/20079856", 
                "1658368935347/230586999583130", 
                "-14040663592581684573859454/3645468982438980721012468327", 
                "5993690463310577403703299579336503/891688226429149299857697207018594992", 
                "1/2", 
                0
            ], 
            [
                "-2397631/1912562", 
                "6335948218089/109444586244898", 
                "-190748390212267884875/484946426629674281894", 
                "-55873136912377237778745692/218301723479080133584611551", 
                "-49231134746342700722486218035881/3861464611234234349616698530706580", 
                "293421723166812394183561710597927004017/5020705724717521938561513078642345796157", 
                "1/2", 
                0, 
                0, 
                0, 
                "-11669945/20079856", 
                "-1658368935347/230586999583130", 
                "14040663592581684573859454/3645468982438980721012468327", 
                "-5993690463310577403703299579336503/891688226429149299857697207018594992", 
                "-1/2", 
                0
            ], 
            [
                "-2414540/2868843", 
                "-12905220690992/54722293122449", 
                "227548730258733490933/484946426629674281894", 
                "-209739192660289278349405395/873206893916320534338446204", 
                "-703372537628371354427189323467091/5792196916851351524425047796059870", 
                "-1022450598283222635243627130393270282309/10041411449435043877123026157284691592314", 
                "104321454680224560800949319666248981964232128/10240594061818312832642191278464741949977491273", 
                "1/2", 
                0, 
                "-8249224/63418773", 
                0, 
                0, 
                "12025035564609613101402674845/87491255578535537304299239848", 
                "257650745050024171706425833661260665/2675064679287447899573091621055784976", 
                "-4669399471147721427114257100889959/1194247645037052780863880616347350193911530", 
                "1/2"
            ], 
            [
                "-2414540/2868843", 
                "-12905220690992/54722293122449", 
                "227548730258733490933/484946426629674281894", 
                "-209739192660289278349405395/873206893916320534338446204", 
                "-703372537628371354427189323467091/5792196916851351524425047796059870", 
                "-1022450598283222635243627130393270282309/10041411449435043877123026157284691592314", 
                "104321454680224560800949319666248981964232128/10240594061818312832642191278464741949977491273", 
                "1/2", 
                0, 
                "8249224/63418773", 
                0, 
                0, 
                "-12025035564609613101402674845/87491255578535537304299239848", 
                "-257650745050024171706425833661260665/2675064679287447899573091621055784976", 
                "4669399471147721427114257100889959/1194247645037052780863880616347350193911530", 
                "-1/2"
            ], 
            [
                "-814745/956281", 
                "8525872189539/54722293122449", 
                "-208406192423937229985/242473213314837140947", 
                "-34383533689881812265201860/218301723479080133584611551", 
                "-12030949533984771939383787197297/1930732305617117174808349265353290", 
                "-2010419534415697914672612253409213852427/5020705724717521938561513078642345796157", 
                "-4500766864758332606579606408548242577038669825/10240594061818312832642191278464741949977491273", 
                "-10184589352325199931320829402713958676118054045013246/139692494315236169700604242847433145295429639300237569", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "166653102672/2483965724941", 
                "1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "166653102672/2483965724941", 
                "1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "166653102672/2483965724941", 
                "1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "166653102672/2483965724941", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                "-1/15311628", 
                "2248247/5741862", 
                "14988301/51038760", 
                "66316795615624028911/132633579915108283290", 
                "5673627138893475360185760102377/17020878176415101550909393571090", 
                "219697261464063250299124584629095515109/534976746796511024230604321989809129460", 
                "38554006669553482847550006241773666696871783/162602735868501411989909907356598678817530515", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                "4496495/15311628", 
                "-1124125/5741862", 
                "14988301/51038760", 
                "-66316784299484254379/132633579915108283290", 
                "5673627138893475360185760102377/17020878176415101550909393571090", 
                "219697261464063250299124584629095515109/534976746796511024230604321989809129460", 
                "38554006669553482847550006241773666696871783/162602735868501411989909907356598678817530515", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                "4496495/15311628", 
                "160589/820266", 
                "-14988299/51038760", 
                "3092296353503/66316789957554141645", 
                "-11347251037521626190723633468713/17020878176415101550909393571090", 
                "219697261464063250299124584629095515109/534976746796511024230604321989809129460", 
                "38554006669553482847550006241773666696871783/162602735868501411989909907356598678817530515", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                "-1498831/5103876", 
                "-374707/1913954", 
                "4996107/17012920", 
                "-1113183826059/22105596652518047215", 
                "8878863908727316370698581193467/17020878176415101550909393571090", 
                "-315279485332447773931479737360713614351/534976746796511024230604321989809129460", 
                "38554006669553482847550006241773666696871783/162602735868501411989909907356598678817530515", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                "-374708/1275969", 
                "374707/1913954", 
                "-1249027/4253230", 
                "8648468044722836411/22105596652518047215", 
                "-13318299464399218635841564815599/51062634529245304652728180713270", 
                "-42976542689306028084046002819946672294/133744186699127756057651080497452282365", 
                "-124048729198947929142359901114825012120658732/162602735868501411989909907356598678817530515", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "26743947552/2483965724941", 
                "-330683401239392149/10309537638560780946", 
                "1/6", 
                0, 
                0, 
                "-749415/1913954", 
                "-249805/850646", 
                "-1729693969665551455/4421119330503609443", 
                "-2663660396515740813039567794585/10212526905849060930545636142654", 
                "-8595306415125893231485500262339312090/26748837339825551211530216099490456473", 
                "-6033459495853200449568024770453930933365680/32520547173700282397981981471319735763506103", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "-245722568112/2483965724941", 
                "-9845262908355181099/27492100369495415856", 
                "-64105656296849584122203/1992178104663786450243310", 
                "1/4", 
                "1/15311628", 
                "-1/11483724", 
                "525805/425323", 
                "879476649305/13263357991510828329", 
                "855278275838495113342097852861/61275161435094365583273816855924", 
                "437379732446726651099593467344035207/160493024038953307269181296596942738838", 
                "271701932652041298002498878178917042377987/32520547173700282397981981471319735763506103", 
                "572159613060424500599466886236918168406661686229/97426457691094372224875406847037485313226811850565", 
                "1893520919088208569453085425308753579449567752995300591/3787042527596356005814389107278327655196829113095632683", 
                "1892645198565285667020781761229554909486927029984761707862739/5677929835296908683667715647479633976401943978812636109146806", 
                "1/4"
            ], 
            [
                "-245722568112/2483965724941", 
                "-9845262908355181099/27492100369495415856", 
                "-64105656296849584122203/1992178104663786450243310", 
                "1/4", 
                "1/15311628", 
                "12619319/11483724", 
                "-350537/850646", 
                "138844684375218320/13263357991510828329", 
                "-427632086088049359380343963343/61275161435094365583273816855924", 
                "942575777169897972921373495025927905/160493024038953307269181296596942738838", 
                "-110288020344109209804436371356196919699957/32520547173700282397981981471319735763506103", 
                "572236292487520535989066534281057258979230451619/97426457691094372224875406847037485313226811850565", 
                "-1893521608508147436361303681969574075747261360100332092/3787042527596356005814389107278327655196829113095632683", 
                "1892645198565285667020781761229554909486927029984761707862739/5677929835296908683667715647479633976401943978812636109146806", 
                "1/4"
            ], 
            [
                "-245722568112/2483965724941", 
                "-9845262908355181099/27492100369495415856", 
                "-64105656296849584122203/1992178104663786450243310", 
                "1/4", 
                "742313/900684", 
                "-6309661/11483724", 
                "-701073/1701292", 
                "-277688922992776739/26526715983021656658", 
                "-427637809160408538075423034417/61275161435094365583273816855924", 
                "471273002095774657861956599659456745/80246512019476653634590648298471369419", 
                "110271556268024038688572173812814216606850/32520547173700282397981981471319735763506103", 
                "-572192524710000120602468636893747960348120789051/97426457691094372224875406847037485313226811850565", 
                "-229297390547115437373521045833249929800496734521/3787042527596356005814389107278327655196829113095632683", 
                "-3785284636731623016646933886250079066915016948827874401284067/5677929835296908683667715647479633976401943978812636109146806", 
                "1/4"
            ], 
            [
                "-245722568112/2483965724941", 
                "-9845262908355181099/27492100369495415856", 
                "-64105656296849584122203/1992178104663786450243310", 
                "1/4", 
                "-1402147/1701292", 
                "-2103219/3827908", 
                "-701073/1701292", 
                "-734903652837/8842238661007218886", 
                "-931176670801765147872789/6808351270566040620363757428436", 
                "-387083585634695656624146693614812767/26748837339825551211530216099490456473", 
                "-271685468575956126886634680635534339284880/32520547173700282397981981471319735763506103", 
                "-63578153426438323998451642624914163004196816533/10825161965677152469430600760781942812580756872285", 
                "102079703268224850625575762925505291489733529558/420782503066261778423821011919814183910758790343959187", 
                "-1920132982772464876545403010250686279037047216338147137/1892643278432302894555905215826544658800647992937545369715602", 
                "-3/4"
            ], 
            [
                "-3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/35.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,3,5) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(6, forbid_induced=(5,0), density=(3,3), minimize=True, type_orders=[3,4])
construction = GraphBlowupConstruction("4:11223344", phantom_edge=(1,2))
problem.set_extremal_construction(construction)
problem.solve_sdp(solver="sdpa_dd")
problem.make_exact(2^20)
# Number of 6-vertex graphs that appear in the construction (+phantom edge)
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
print len(construction.subgraphs(6)),len(problem._sharp_graphs)
problem.write_certificate("35.js")


==> anc/35.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,3,5) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(6, forbid_induced=(5,0), density=(3,3), minimize=True, type_orders=[3,4])
Forbidding 5-sets from spanning exactly 0 edges.
Generating graphs...
Generated 150 graphs.
Generating types and flags...
Generated 4 types of order 3, with [8, 8, 8, 8] flags of order 4.
Generated 11 types of order 4, with [15, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products...............
sage: construction = GraphBlowupConstruction("4:11223344", phantom_edge=(1,2))
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Density of construction is 1/16.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 2 zero eigenvectors for type 5.
Found 2 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 3 zero eigenvectors for type 8.
Found 1 zero eigenvectors for type 9.
Found 1 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 0 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
Found 1 zero eigenvectors for type 14.
sage: problem.solve_sdp(solver="sdpa_dd")
Writing SDP input file...
Running SDP solver...
Returncode is 0. Objective value is 0.0625.
Checking numerical bound...
Bound of 1/16 appears to have been met.
The following 20 graphs appear to be sharp:
0.062500000000 : graph 0 (6:1234)
0.062500000000 : graph 1 (6:121323)
0.062500000000 : graph 2 (6:121324)
0.062500000000 : graph 3 (6:121345)
0.062500000000 : graph 4 (6:12131423)
0.062500000000 : graph 30 (6:123456)
0.062500000000 : graph 31 (6:12132345)
0.062500000000 : graph 32 (6:12132456)
0.062500000000 : graph 33 (6:1213142345)
0.062500000000 : graph 34 (6:1213142356)
0.062500000000 : graph 39 (6:1213234546)
0.062500000000 : graph 40 (6:121314232434)
0.062500000000 : graph 43 (6:12131415232434)
0.062500000000 : graph 112 (6:121323454656)
0.062500000000 : graph 113 (6:12131423243456)
0.062500000000 : graph 114 (6:12131423454656)
0.062500000000 : graph 115 (6:1213141523243456)
0.062500000000 : graph 127 (6:12131415232425343545)
0.062500000001 : graph 129 (6:1213141516232425343545)
0.062500000000 : graph 149 (6:121314151623242526343536454656)
sage: problem.make_exact(2^20)
Type 0 (8 flags) blocks: [4, 4] 
Type 1 (8 flags) blocks: [6, 2] 
Type 2 (8 flags) blocks: [6, 2] 
Type 3 (8 flags) blocks: [4, 4] 
Type 4 (15 flags) blocks: [4, 11] 
Type 5 (16 flags) blocks: [9, 7] 
Type 6 (16 flags) blocks: [12, 4] 
Type 7 (16 flags) blocks: [8, 8] 
Type 8 (16 flags) blocks: [6, 10] 
Type 9 (16 flags) blocks: [8, 8] 
Type 10 (16 flags) blocks: [10, 6] 
Type 11 (16 flags) blocks: [12, 4] 
Type 12 (16 flags) blocks: [6, 10] 
Type 13 (16 flags) blocks: [9, 7] 
Type 14 (16 flags) blocks: [5, 11] 
Creating bases...............
Transforming matrices...............
Rounding matrices...............
Constructing R matrix...............
Constructing DR matrix.....~...~......~....~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 18.
All eigenvalues appear to be positive.
Bound of 1/16 attained by:
1/16 : graph 0 (6:1234)
1/16 : graph 1 (6:121323)
1/16 : graph 2 (6:121324)
1/16 : graph 3 (6:121345)
1/16 : graph 4 (6:12131423)
1/16 : graph 30 (6:123456)
1/16 : graph 31 (6:12132345)
1/16 : graph 32 (6:12132456)
1/16 : graph 33 (6:1213142345)
1/16 : graph 34 (6:1213142356)
1/16 : graph 39 (6:1213234546)
1/16 : graph 40 (6:121314232434)
1/16 : graph 43 (6:12131415232434)
1/16 : graph 112 (6:121323454656)
1/16 : graph 113 (6:12131423243456)
1/16 : graph 114 (6:12131423454656)
1/16 : graph 115 (6:1213141523243456)
1/16 : graph 127 (6:12131415232425343545)
1/16 : graph 129 (6:1213141516232425343545)
1/16 : graph 149 (6:121314151623242526343536454656)
Diagonalizing...............
Verifying...............
sage: # Number of 6-vertex graphs that appear in the construction (+phantom edge)
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(6)),len(problem._sharp_graphs)
20 20
sage: problem.write_certificate("35.js")
Written certificate.


==> anc/36.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,3,6) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(7, forbid_induced=(6, 0), density=(3, 3), minimize=True, types=["1:", "3:", "3:12", "3:1213", "3:121323", "5:12131415232425343545"])
construction = GraphBlowupConstruction("5:1122334455", phantom_edge=(1, 2))
problem.set_extremal_construction(construction)
problem.solve_sdp(True, tolerance=1e-4)
problem.make_exact()
# Number of 7-vertex graphs that appear in the construction (+phantom edge)
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
print len(construction.subgraphs(7)),len(problem._sharp_graphs)
problem.write_certificate("36.js")


==> anc/36.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,3,6) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(7, forbid_induced=(6, 0), density=(3, 3), minimize=True, types=["1:", "3:", "3:12", "3:1213", "3:121323", "5:12131415232425343545"])
Forbidding 6-sets from spanning exactly 0 edges.
Generating graphs...
Generated 1037 graphs.
Generating types and flags...
Generated 1 types of order 1, with [20] flags of order 4.
Generated 4 types of order 3, with [72, 72, 72, 72] flags of order 5.
Generated 1 types of order 5, with [32] flags of order 6.
Computing products......
sage: construction = GraphBlowupConstruction("5:1122334455", phantom_edge=(1, 2))
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Density of construction is 1/25.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 2 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
sage: problem.solve_sdp(True, tolerance=1e-4)
Writing SDP input file...
Running SDP solver...
Iter:  0 Ap: 0.00e+00 Pobj:  1.3790000e+04 Ad: 0.00e+00 Dobj:  0.0000000e+00
Iter:  1 Ap: 4.23e-01 Pobj:  5.4613861e+02 Ad: 9.55e-01 Dobj:  2.7493286e+00
Iter:  2 Ap: 2.36e-01 Pobj:  2.9446436e+02 Ad: 4.88e-01 Dobj:  9.1048429e+00
Iter:  3 Ap: 4.22e-01 Pobj:  1.1045190e+02 Ad: 3.74e-01 Dobj:  1.1769412e+01
Iter:  4 Ap: 1.94e-01 Pobj:  7.6959171e+01 Ad: 4.22e-01 Dobj:  1.5515294e+01
Iter:  5 Ap: 4.34e-01 Pobj:  2.2533933e+01 Ad: 3.92e-01 Dobj:  1.9978474e+01
Iter:  6 Ap: 4.45e-01 Pobj:  7.8859678e+00 Ad: 5.97e-01 Dobj:  2.7355661e+01
Iter:  7 Ap: 5.51e-01 Pobj:  1.6087319e+00 Ad: 7.21e-01 Dobj:  3.9471294e+01
Iter:  8 Ap: 6.41e-01 Pobj:  2.4380012e-01 Ad: 1.00e+00 Dobj:  6.1322461e+01
Iter:  9 Ap: 8.94e-01 Pobj:  2.4490002e-02 Ad: 1.00e+00 Dobj:  6.5207349e+01
Iter: 10 Ap: 9.22e-01 Pobj:  1.9663074e-03 Ad: 1.00e+00 Dobj:  6.8042047e+01
Iter: 11 Ap: 8.46e-01 Pobj:  3.9373141e-04 Ad: 1.00e+00 Dobj:  6.9053253e+01
Iter: 12 Ap: 8.51e-01 Pobj:  1.3214500e-04 Ad: 9.32e-01 Dobj:  5.9057607e+01
Iter: 13 Ap: 2.65e-01 Pobj:  1.1612242e-04 Ad: 1.00e+00 Dobj:  3.9941040e+01
Iter: 14 Ap: 1.00e+00 Pobj:  6.6992467e-05 Ad: 9.58e-01 Dobj:  2.6454725e+01
Iter: 15 Ap: 1.00e+00 Pobj:  6.7454534e-05 Ad: 9.85e-01 Dobj:  1.5994523e+00
Iter: 16 Ap: 1.00e+00 Pobj:  7.5898363e-05 Ad: 1.00e+00 Dobj:  1.5392775e-01
Iter: 17 Ap: 1.00e+00 Pobj:  4.4486465e-04 Ad: 1.00e+00 Dobj:  9.4146139e-02
Iter: 18 Ap: 6.24e-02 Pobj:  1.5424368e-02 Ad: 8.17e-02 Dobj:  1.1262696e-01
Iter: 19 Ap: 2.70e-01 Pobj:  1.9409222e-02 Ad: 1.00e+00 Dobj:  1.1572444e-01
Iter: 20 Ap: 8.28e-01 Pobj:  3.1937339e-02 Ad: 9.35e-01 Dobj:  8.1339046e-02
Iter: 21 Ap: 1.00e+00 Pobj:  3.1964766e-02 Ad: 1.00e+00 Dobj:  6.8245830e-02
Iter: 22 Ap: 9.00e-01 Pobj:  3.7487685e-02 Ad: 1.00e+00 Dobj:  5.1966429e-02
Iter: 23 Ap: 7.15e-01 Pobj:  3.8596787e-02 Ad: 1.00e+00 Dobj:  4.6636573e-02
Iter: 24 Ap: 1.93e-01 Pobj:  3.8765119e-02 Ad: 1.00e+00 Dobj:  4.4178252e-02
Iter: 25 Ap: 5.52e-01 Pobj:  3.9296831e-02 Ad: 1.00e+00 Dobj:  4.2886249e-02
Iter: 26 Ap: 7.72e-01 Pobj:  3.9732161e-02 Ad: 1.00e+00 Dobj:  4.1858404e-02
Iter: 27 Ap: 6.94e-01 Pobj:  3.9918885e-02 Ad: 1.00e+00 Dobj:  4.0550506e-02
Iter: 28 Ap: 6.05e-01 Pobj:  3.9967949e-02 Ad: 1.00e+00 Dobj:  4.0353687e-02
Iter: 29 Ap: 9.20e-01 Pobj:  3.9992381e-02 Ad: 1.00e+00 Dobj:  4.0163080e-02
Iter: 30 Ap: 9.56e-01 Pobj:  3.9996971e-02 Ad: 1.00e+00 Dobj:  4.0080408e-02
Iter: 31 Ap: 1.00e+00 Pobj:  3.9998375e-02 Ad: 1.00e+00 Dobj:  4.0043468e-02
Iter: 32 Ap: 1.00e+00 Pobj:  3.9999150e-02 Ad: 1.00e+00 Dobj:  4.0017031e-02
Iter: 33 Ap: 1.00e+00 Pobj:  3.9999531e-02 Ad: 1.00e+00 Dobj:  4.0005064e-02
Iter: 34 Ap: 9.60e-01 Pobj:  3.9999687e-02 Ad: 1.00e+00 Dobj:  4.0000829e-02
Iter: 35 Ap: 1.00e+00 Pobj:  3.9999803e-02 Ad: 1.00e+00 Dobj:  3.9998073e-02
Iter: 36 Ap: 1.00e+00 Pobj:  3.9999923e-02 Ad: 1.00e+00 Dobj:  3.9997143e-02
Iter: 37 Ap: 1.00e+00 Pobj:  3.9999976e-02 Ad: 9.08e-01 Dobj:  3.9999322e-02
Iter: 38 Ap: 1.00e+00 Pobj:  3.9999992e-02 Ad: 7.40e-01 Dobj:  3.9999813e-02
Iter: 39 Ap: 1.00e+00 Pobj:  3.9999996e-02 Ad: 6.46e-01 Dobj:  3.9999943e-02
Iter: 40 Ap: 7.01e-01 Pobj:  3.9999998e-02 Ad: 7.26e-01 Dobj:  3.9999992e-02
Iter: 41 Ap: 6.66e-01 Pobj:  3.9999999e-02 Ad: 4.32e-01 Dobj:  3.9999999e-02
Iter: 42 Ap: 1.05e-01 Pobj:  3.9999999e-02 Ad: 2.90e-01 Dobj:  4.0000002e-02
Iter: 43 Ap: 1.11e-01 Pobj:  3.9999999e-02 Ad: 4.10e-01 Dobj:  4.0000005e-02
Iter: 44 Ap: 2.43e-01 Pobj:  3.9999999e-02 Ad: 2.94e-01 Dobj:  4.0000005e-02
Iter: 45 Ap: 1.46e-01 Pobj:  3.9999999e-02 Ad: 4.95e-01 Dobj:  4.0000006e-02
Iter: 46 Ap: 4.86e-01 Pobj:  4.0000000e-02 Ad: 6.02e-01 Dobj:  4.0000002e-02
Success: SDP solved
Primal objective value: 4.0000000e-02
Dual objective value: 4.0000002e-02
Relative primal infeasibility: 1.64e-10
Relative dual infeasibility: 2.00e-10
Real Relative Gap: 2.30e-09
XZ Relative Gap: 7.25e-09
DIMACS error measures: 1.64e-10 0.00e+00 4.21e-10 0.00e+00 2.30e-09 7.25e-09
Elements time: 44.087848
Factor time: 1.642110
Other time: 2.918091
Total time: 48.648049
Returncode is 0. Objective value is 0.04.
Checking numerical bound...
Bound of 1/25 appears to have been met.
The following 33 graphs appear to be sharp:
0.039999999697 : graph 0 (7:1234)
0.039999999854 : graph 1 (7:121323)
0.040000608218 : graph 2 (7:121324)
0.040000202451 : graph 3 (7:121345)
0.040000608081 : graph 4 (7:12131423)
0.039999999712 : graph 51 (7:123456)
0.039999999661 : graph 52 (7:12132345)
0.040000202439 : graph 53 (7:12132456)
0.040000405233 : graph 54 (7:12134567)
0.040000202477 : graph 55 (7:1213142345)
0.040000202452 : graph 56 (7:1213142356)
0.040000303824 : graph 66 (7:1213234546)
0.039999999869 : graph 67 (7:121314232434)
0.040000608133 : graph 71 (7:12131415232434)
0.039999999782 : graph 352 (7:1213234567)
0.040000405284 : graph 353 (7:121314234567)
0.039999999850 : graph 358 (7:121323454656)
0.040001216502 : graph 359 (7:121323454657)
0.039999999783 : graph 360 (7:12131423243456)
0.040000811052 : graph 362 (7:12131423454656)
0.040001216366 : graph 364 (7:12131423565767)
0.040000608194 : graph 365 (7:1213141523243456)
0.040001216696 : graph 366 (7:1213141523243467)
0.040002432796 : graph 457 (7:1213142324345657)
0.040000000469 : graph 470 (7:12131415232425343545)
0.040002433710 : graph 473 (7:1213141516232425343545)
0.040000001146 : graph 930 (7:121314232434565767)
0.040003651697 : graph 931 (7:12131415232434565767)
0.040000002190 : graph 934 (7:1213141523242534354567)
0.040007304313 : graph 936 (7:121314151623242534354567)
0.040000007261 : graph 989 (7:121314151623242526343536454656)
0.040036504347 : graph 991 (7:12131415161723242526343536454656)
0.040000214002 : graph 1036 (7:121314151617232425262734353637454647565767)
sage: problem.make_exact()
Type 0 (20 flags) blocks: [20] 
Type 1 (72 flags) blocks: [26, 46] 
Type 2 (72 flags) blocks: [48, 24] 
Type 3 (72 flags) blocks: [48, 24] 
Type 4 (72 flags) blocks: [26, 46] 
Type 5 (32 flags) blocks: [6, 26] 
Creating bases......
Transforming matrices......
Rounding matrices......
Constructing R matrix......
Constructing DR matrix.......................~.....~..~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 31.
All eigenvalues appear to be positive.
Bound of 1/25 attained by:
1/25 : graph 0 (7:1234)
1/25 : graph 1 (7:121323)
1/25 : graph 2 (7:121324)
1/25 : graph 3 (7:121345)
1/25 : graph 4 (7:12131423)
1/25 : graph 51 (7:123456)
1/25 : graph 52 (7:12132345)
1/25 : graph 53 (7:12132456)
1/25 : graph 54 (7:12134567)
1/25 : graph 55 (7:1213142345)
1/25 : graph 56 (7:1213142356)
1/25 : graph 66 (7:1213234546)
1/25 : graph 67 (7:121314232434)
1/25 : graph 71 (7:12131415232434)
1/25 : graph 352 (7:1213234567)
1/25 : graph 353 (7:121314234567)
1/25 : graph 358 (7:121323454656)
1/25 : graph 359 (7:121323454657)
1/25 : graph 360 (7:12131423243456)
1/25 : graph 362 (7:12131423454656)
1/25 : graph 364 (7:12131423565767)
1/25 : graph 365 (7:1213141523243456)
1/25 : graph 366 (7:1213141523243467)
1/25 : graph 457 (7:1213142324345657)
1/25 : graph 470 (7:12131415232425343545)
1/25 : graph 473 (7:1213141516232425343545)
1/25 : graph 930 (7:121314232434565767)
1/25 : graph 931 (7:12131415232434565767)
1/25 : graph 934 (7:1213141523242534354567)
1/25 : graph 936 (7:121314151623242534354567)
1/25 : graph 989 (7:121314151623242526343536454656)
1/25 : graph 991 (7:12131415161723242526343536454656)
1/25 : graph 1036 (7:121314151617232425262734353637454647565767)
Diagonalizing......
Verifying......
sage: # Number of 7-vertex graphs that appear in the construction (+phantom edge)
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(7)),len(problem._sharp_graphs)
33 33
sage: problem.write_certificate("36.js")
Written certificate.


==> anc/37.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,3,7) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(8, forbid_induced=(7, 0), density=(3, 3), minimize=True, type_orders=[3, 6], types=["3:", "3:12", "3:1213", "3:121323", "6:", "6:12", "6:1213", "6:121314", "6:12131415", "6:1213141516", "6:1234", "6:121323", "6:121324", "6:121345", "6:12131423", "6:12131425", "6:12131456", "6:1213141523", "6:1213141526", "6:121314151623", "6:12132434", "6:12132435", "6:12134546", "6:1213142325", "6:1213142526", "6:1213142535", "6:1213142556", "6:121314152326", "6:121314152636", "6:121314253545", "6:121314253556", "6:12131415263646", "6:1213141526364656", "6:123456", "6:12132345", "6:12132456", "6:1213142345", "6:1213142356", "6:1213142536", "6:121314152346", "6:1213234546", "6:121314234546", "6:1213243545", "6:1213243546", "6:121314232536", "6:121314232545", "6:121314232546", "6:121314252635", "6:121314253656", "6:12131415232646", "6:1213243456", "6:121314253546", "6:121314234556", "6:12131415234656", "6:12131423254546", "6:12131425263536", "6:12131425354656", "6:1213141523264656", "6:12131423253645", "6:121324354656", "6:12131425263546", "6:12131423254656", "6:1213142325364546", "6:1213142526353645", "6:121314252635364546"])
construction = GraphBlowupConstruction("6:112233445566", phantom_edge=(1, 2))
problem.set_extremal_construction(construction)
problem.solve_sdp(True, solver="sdpa_dd")
problem.make_exact(2^30)
# Number of 8-vertex graphs that appear in the construction (+phantom edge)
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 6 in arxiv:1203.4393v4
print len(construction.subgraphs(8)),len(problem._sharp_graphs)
problem.write_certificate("37.js")


==> anc/37.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,3,7) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(8, forbid_induced=(7, 0), density=(3, 3), minimize=True, type_orders=[3, 6], types=["3:", "3:12", "3:1213", "3:121323", "6:", "6:12", "6:1213", "6:121314", "6:12131415", "6:1213141516", "6:1234", "6:121323", "6:121324", "6:121345", "6:12131423", "6:12131425", "6:12131456", "6:1213141523", "6:1213141526", "6:121314151623", "6:12132434", "6:12132435", "6:12134546", "6:1213142325", "6:1213142526", "6:1213142535", "6:1213142556", "6:121314152326", "6:121314152636", "6:121314253545", "6:121314253556", "6:12131415263646", "6:1213141526364656", "6:123456", "6:12132345", "6:12132456", "6:1213142345", "6:1213142356", "6:1213142536", "6:121314152346", "6:1213234546", "6:121314234546", "6:1213243545", "6:1213243546", "6:121314232536", "6:121314232545", "6:121314232546", "6:121314252635", "6:121314253656", "6:12131415232646", "6:1213243456", "6:121314253546", "6:121314234556", "6:12131415234656", "6:12131423254546", "6:12131425263536", "6:12131425354656", "6:1213141523264656", "6:12131423253645", "6:121324354656", "6:12131425263546", "6:12131423254656", "6:1213142325364546", "6:1213142526353645", "6:121314252635364546"])
Forbidding 7-sets from spanning exactly 0 edges.
Generating graphs...
Generated 12338 graphs.
Generating types and flags...
flags of order 5.
flags of order 7.
Computing products.................................................................
sage: construction = GraphBlowupConstruction("6:112233445566", phantom_edge=(1, 2))
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Density of construction is 1/36.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 2 zero eigenvectors for type 5.
Found 2 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 0 zero eigenvectors for type 9.
Found 3 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 1 zero eigenvectors for type 12.
Found 2 zero eigenvectors for type 13.
Found 1 zero eigenvectors for type 14.
Found 0 zero eigenvectors for type 15.
Found 0 zero eigenvectors for type 16.
Found 0 zero eigenvectors for type 17.
Found 0 zero eigenvectors for type 18.
Found 0 zero eigenvectors for type 19.
Found 0 zero eigenvectors for type 20.
Found 0 zero eigenvectors for type 21.
Found 0 zero eigenvectors for type 22.
Found 0 zero eigenvectors for type 23.
Found 0 zero eigenvectors for type 24.
Found 0 zero eigenvectors for type 25.
Found 0 zero eigenvectors for type 26.
Found 0 zero eigenvectors for type 27.
Found 0 zero eigenvectors for type 28.
Found 0 zero eigenvectors for type 29.
Found 0 zero eigenvectors for type 30.
Found 0 zero eigenvectors for type 31.
Found 0 zero eigenvectors for type 32.
Found 4 zero eigenvectors for type 33.
Found 2 zero eigenvectors for type 34.
Found 1 zero eigenvectors for type 35.
Found 1 zero eigenvectors for type 36.
Found 1 zero eigenvectors for type 37.
Found 0 zero eigenvectors for type 38.
Found 0 zero eigenvectors for type 39.
Found 2 zero eigenvectors for type 40.
Found 0 zero eigenvectors for type 41.
Found 0 zero eigenvectors for type 42.
Found 0 zero eigenvectors for type 43.
Found 0 zero eigenvectors for type 44.
Found 0 zero eigenvectors for type 45.
Found 0 zero eigenvectors for type 46.
Found 0 zero eigenvectors for type 47.
Found 0 zero eigenvectors for type 48.
Found 0 zero eigenvectors for type 49.
Found 0 zero eigenvectors for type 50.
Found 0 zero eigenvectors for type 51.
Found 0 zero eigenvectors for type 52.
Found 0 zero eigenvectors for type 53.
Found 0 zero eigenvectors for type 54.
Found 0 zero eigenvectors for type 55.
Found 0 zero eigenvectors for type 56.
Found 0 zero eigenvectors for type 57.
Found 0 zero eigenvectors for type 58.
Found 0 zero eigenvectors for type 59.
Found 0 zero eigenvectors for type 60.
Found 0 zero eigenvectors for type 61.
Found 0 zero eigenvectors for type 62.
Found 0 zero eigenvectors for type 63.
Found 0 zero eigenvectors for type 64.
sage: problem.solve_sdp(True, solver="sdpa_dd")
Writing SDP input file...
Running SDP solver...
SDPA-DD start at    Sun Apr  7 23:01:52 2013
data      is /Users/pikhurko/.sage/tmp/Olegs_MacBook_Air.local/2220/sdp.dat-s : sparse
out       is sdpa.out

set       is DEFAULT
DENSE computations
mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta
0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 +1.00e+04 8.4e-01 3.4e-01 3.00e-01
1 1.9e+07 1.6e-01 6.6e-01 +2.84e+04 +1.00e+03 7.3e-01 5.5e-02 3.00e-01
2 1.3e+07 4.3e-02 6.2e-01 +1.45e+06 +5.02e+02 2.4e-01 5.5e-01 3.00e-01
3 7.8e+06 3.2e-02 2.8e-01 +1.87e+06 +3.03e+02 3.7e-01 1.9e-01 3.00e-01
4 7.3e+06 2.1e-02 2.3e-01 +2.58e+06 +2.48e+02 5.8e-01 3.6e-01 3.00e-01
5 5.7e+06 8.6e-03 1.4e-01 +3.70e+06 +1.46e+02 4.1e-01 4.1e-01 3.00e-01
6 4.2e+06 5.1e-03 8.5e-02 +4.60e+06 +7.58e+01 3.5e-01 1.6e-01 3.00e-01
7 4.0e+06 3.3e-03 7.1e-02 +5.54e+06 +6.12e+01 4.0e-01 2.9e-01 3.00e-01
8 3.5e+06 2.0e-03 5.1e-02 +6.75e+06 +4.02e+01 4.6e-01 1.9e-01 3.00e-01
9 3.4e+06 1.1e-03 4.1e-02 +8.41e+06 +3.09e+01 3.9e-01 2.6e-01 3.00e-01
10 3.0e+06 6.5e-04 3.1e-02 +1.02e+07 +2.15e+01 3.1e-01 2.7e-01 3.00e-01
11 2.6e+06 4.5e-04 2.2e-02 +1.18e+07 +1.44e+01 4.0e-01 2.4e-01 3.00e-01
12 2.4e+06 2.7e-04 1.7e-02 +1.45e+07 +1.03e+01 5.1e-01 3.3e-01 3.00e-01
13 2.0e+06 1.3e-04 1.1e-02 +1.88e+07 +6.08e+00 8.6e-01 5.2e-01 3.00e-01
14 1.4e+06 1.9e-05 5.4e-03 +2.87e+07 +2.23e+00 1.0e+00 7.5e-01 3.00e-01
15 5.9e+05 8.6e-27 1.4e-03 +4.57e+07 +2.23e-01 1.0e+00 7.5e-01 3.00e-01
16 2.4e+05 5.3e-27 3.5e-04 +7.20e+07 +2.23e-02 1.0e+00 7.5e-01 3.00e-01
17 9.7e+04 3.2e-27 8.6e-05 +1.10e+08 +2.23e-03 1.0e+00 6.7e-01 3.00e-01
18 5.2e+04 5.7e-27 2.8e-05 +1.52e+08 +4.98e-04 4.6e-01 6.4e-01 3.00e-01
19 2.7e+04 1.6e-26 1.0e-05 +1.60e+08 +1.55e-04 3.7e-01 1.5e-01 3.00e-01
20 2.4e+04 2.5e-26 8.7e-06 +1.48e+08 +1.31e-04 5.1e-01 1.2e-01 3.00e-01
21 2.1e+04 2.2e-26 7.7e-06 +1.36e+08 +1.17e-04 5.1e-01 7.9e-02 3.00e-01
22 1.9e+04 3.3e-26 7.1e-06 +1.25e+08 +1.09e-04 6.8e-01 3.7e-01 3.00e-01
23 1.3e+04 4.9e-26 4.5e-06 +1.07e+08 +7.18e-05 8.3e-01 2.6e-01 3.00e-01
24 8.7e+03 9.3e-27 3.3e-06 +7.89e+07 +5.59e-05 1.0e+00 6.1e-01 3.00e-01
25 4.0e+03 7.9e-26 1.3e-06 +4.98e+07 +2.89e-05 1.0e+00 9.9e-01 3.00e-01
26 1.3e+03 3.1e-26 1.8e-08 +2.21e+07 +1.15e-05 9.0e-01 1.0e+00 3.00e-01
27 5.0e+02 7.0e-27 8.3e-32 +8.22e+06 +8.12e-06 1.0e+00 1.0e+00 3.00e-01
28 1.5e+02 2.8e-27 1.4e-31 +2.47e+06 +6.40e-06 1.0e+00 1.0e+00 3.00e-01
29 4.5e+01 2.0e-27 1.1e-31 +7.40e+05 +5.53e-06 1.0e+00 1.0e+00 3.00e-01
30 1.3e+01 1.5e-28 6.1e-32 +2.22e+05 +5.11e-06 1.0e+00 1.0e+00 3.00e-01
31 4.0e+00 5.3e-29 3.0e-32 +6.66e+04 +4.90e-06 1.0e+00 1.0e+00 3.00e-01
32 1.2e+00 5.4e-29 1.1e-31 +2.00e+04 +4.80e-06 1.0e+00 1.0e+00 3.00e-01
33 3.6e-01 1.5e-30 9.6e-32 +5.99e+03 +4.75e-06 1.0e+00 1.0e+00 3.00e-01
34 1.1e-01 2.4e-30 1.3e-31 +1.80e+03 +4.72e-06 1.0e+00 1.0e+00 3.00e-01
35 3.3e-02 6.3e-31 9.6e-32 +5.39e+02 +4.71e-06 1.0e+00 1.0e+00 3.00e-01
36 9.8e-03 1.7e-31 1.7e-31 +1.62e+02 +4.71e-06 1.0e+00 1.0e+00 3.00e-01
37 2.9e-03 7.1e-32 3.4e-32 +4.85e+01 +4.71e-06 1.0e+00 1.0e+00 3.00e-01
38 8.8e-04 4.3e-33 1.7e-31 +1.46e+01 +4.71e-06 1.0e+00 1.0e+00 3.00e-01
39 2.6e-04 5.9e-33 7.3e-32 +4.37e+00 +4.75e-06 1.0e+00 1.0e+00 3.00e-01
40 7.9e-05 3.7e-33 4.8e-32 +1.31e+00 +4.87e-06 1.0e+00 1.0e+00 3.00e-01
41 2.4e-05 5.1e-34 1.1e-31 +3.93e-01 +5.31e-06 1.0e+00 1.0e+00 3.00e-01
42 7.1e-06 2.4e-34 5.4e-32 +1.18e-01 +7.33e-06 4.4e-01 1.0e+00 3.00e-01
43 4.9e-06 4.5e-35 1.6e-31 +8.17e-02 +4.34e-05 8.3e-02 6.7e-01 3.00e-01
44 4.3e-06 1.4e-34 1.8e-31 +7.77e-02 +5.85e-03 3.1e-01 3.5e-01 3.00e-01
45 3.3e-06 5.1e-35 1.3e-31 +7.03e-02 +1.50e-02 3.3e-01 1.3e-01 3.00e-01
46 2.8e-06 3.5e-35 1.1e-31 +6.27e-02 +1.71e-02 5.5e-01 3.8e-01 3.00e-01
47 1.8e-06 9.2e-35 7.9e-32 +5.16e-02 +2.16e-02 5.3e-01 1.9e-01 3.00e-01
48 1.3e-06 6.6e-35 8.3e-32 +4.45e-02 +2.30e-02 5.0e-01 3.0e-01 3.00e-01
49 9.2e-07 4.0e-35 3.1e-32 +4.01e-02 +2.49e-02 6.7e-01 2.8e-01 3.00e-01
50 5.9e-07 4.9e-35 4.2e-32 +3.58e-02 +2.61e-02 8.2e-01 2.0e-01 3.00e-01
51 3.5e-07 2.5e-35 2.9e-32 +3.25e-02 +2.67e-02 4.5e-01 1.3e-01 3.00e-01
52 2.8e-07 2.5e-35 3.5e-32 +3.15e-02 +2.69e-02 6.5e-01 4.3e-01 3.00e-01
53 1.7e-07 4.3e-35 2.3e-32 +3.02e-02 +2.74e-02 5.7e-01 2.7e-01 3.00e-01
54 1.1e-07 1.0e-34 4.8e-32 +2.93e-02 +2.75e-02 7.3e-01 5.2e-01 3.00e-01
55 5.8e-08 6.3e-35 2.5e-32 +2.86e-02 +2.77e-02 7.5e-01 3.7e-01 3.00e-01
56 3.0e-08 1.3e-35 1.1e-31 +2.82e-02 +2.77e-02 7.7e-01 3.9e-01 3.00e-01
57 1.5e-08 1.1e-35 1.4e-31 +2.80e-02 +2.78e-02 8.2e-01 5.2e-01 3.00e-01
58 7.0e-09 6.1e-36 6.1e-32 +2.79e-02 +2.78e-02 7.9e-01 5.3e-01 3.00e-01
59 3.4e-09 1.7e-35 1.2e-31 +2.78e-02 +2.78e-02 7.2e-01 6.1e-01 3.00e-01
60 1.7e-09 1.7e-35 1.6e-31 +2.78e-02 +2.78e-02 6.8e-01 5.8e-01 3.00e-01
61 9.0e-10 2.5e-35 1.8e-31 +2.78e-02 +2.78e-02 7.1e-01 7.6e-01 3.00e-01
62 4.5e-10 9.7e-36 3.9e-31 +2.78e-02 +2.78e-02 7.5e-01 8.2e-01 3.00e-01
63 2.1e-10 3.3e-35 1.2e-30 +2.78e-02 +2.78e-02 8.6e-01 7.3e-01 3.00e-01
64 8.6e-11 1.1e-36 1.2e-30 +2.78e-02 +2.78e-02 8.5e-01 8.7e-01 3.00e-01
65 3.5e-11 4.0e-36 7.9e-31 +2.78e-02 +2.78e-02 8.0e-01 8.6e-01 3.00e-01
66 1.5e-11 2.6e-35 3.7e-30 +2.78e-02 +2.78e-02 7.7e-01 8.4e-01 3.00e-01
67 7.1e-12 3.2e-35 8.5e-30 +2.78e-02 +2.78e-02 7.8e-01 8.5e-01 3.00e-01
68 3.2e-12 5.4e-35 1.4e-29 +2.78e-02 +2.78e-02 7.7e-01 8.6e-01 3.00e-01
69 1.5e-12 3.0e-35 9.1e-30 +2.78e-02 +2.78e-02 7.9e-01 8.4e-01 3.00e-01
70 6.7e-13 2.1e-35 2.0e-29 +2.78e-02 +2.78e-02 8.0e-01 7.6e-01 3.00e-01
71 3.0e-13 3.3e-35 1.5e-29 +2.78e-02 +2.78e-02 8.9e-01 6.3e-01 3.00e-01
72 1.1e-13 2.0e-35 3.1e-29 +2.78e-02 +2.78e-02 8.3e-01 5.6e-01 3.00e-01
73 4.6e-14 3.8e-35 3.7e-29 +2.78e-02 +2.78e-02 8.0e-01 5.5e-01 3.00e-01
74 2.1e-14 1.7e-35 5.6e-29 +2.78e-02 +2.78e-02 7.4e-01 5.3e-01 3.00e-01
75 9.9e-15 2.6e-35 1.2e-28 +2.78e-02 +2.78e-02 7.2e-01 5.2e-01 3.00e-01
76 4.9e-15 1.5e-35 7.5e-29 +2.78e-02 +2.78e-02 7.2e-01 5.0e-01 3.00e-01
77 2.5e-15 2.7e-35 3.4e-28 +2.78e-02 +2.78e-02 7.1e-01 4.9e-01 3.00e-01
78 1.3e-15 1.2e-35 4.6e-28 +2.78e-02 +2.78e-02 7.1e-01 4.8e-01 3.00e-01
79 6.4e-16 9.4e-37 2.9e-28 +2.78e-02 +2.78e-02 7.0e-01 4.7e-01 3.00e-01
80 3.3e-16 3.0e-35 4.4e-28 +2.78e-02 +2.78e-02 6.9e-01 4.5e-01 3.00e-01
81 1.7e-16 1.7e-35 5.1e-28 +2.78e-02 +2.78e-02 6.8e-01 4.4e-01 3.00e-01
82 8.9e-17 4.2e-35 1.7e-27 +2.78e-02 +2.78e-02 6.8e-01 4.3e-01 3.00e-01
83 4.7e-17 3.4e-35 1.5e-27 +2.78e-02 +2.78e-02 6.7e-01 4.2e-01 3.00e-01
84 2.5e-17 1.8e-36 1.0e-27 +2.78e-02 +2.78e-02 6.6e-01 4.0e-01 3.00e-01
85 1.4e-17 3.0e-35 5.4e-27 +2.78e-02 +2.78e-02 6.5e-01 3.9e-01 3.00e-01
86 7.5e-18 4.3e-36 6.1e-27 +2.78e-02 +2.78e-02 6.4e-01 3.8e-01 3.00e-01
87 4.2e-18 2.6e-35 7.9e-27 +2.78e-02 +2.78e-02 6.3e-01 3.7e-01 3.00e-01
88 2.4e-18 6.3e-35 4.8e-27 +2.78e-02 +2.78e-02 6.2e-01 3.6e-01 3.00e-01
89 1.3e-18 2.7e-36 9.0e-27 +2.78e-02 +2.78e-02 6.1e-01 3.5e-01 3.00e-01
90 7.8e-19 2.8e-35 2.7e-26 +2.78e-02 +2.78e-02 6.1e-01 3.3e-01 3.00e-01
91 4.6e-19 1.0e-35 2.6e-26 +2.78e-02 +2.78e-02 5.9e-01 3.3e-01 3.00e-01
92 2.7e-19 2.5e-35 3.2e-26 +2.78e-02 +2.78e-02 5.9e-01 3.1e-01 3.00e-01
93 1.6e-19 2.9e-35 3.6e-26 +2.78e-02 +2.78e-02 5.7e-01 3.1e-01 3.00e-01
94 1.0e-19 3.0e-35 5.9e-26 +2.78e-02 +2.78e-02 5.7e-01 2.9e-01 3.00e-01
95 6.2e-20 4.1e-35 7.7e-26 +2.78e-02 +2.78e-02 5.4e-01 2.9e-01 3.00e-01
96 3.9e-20 2.4e-35 4.3e-26 +2.78e-02 +2.78e-02 5.6e-01 2.8e-01 3.00e-01
97 2.4e-20 1.5e-35 6.0e-26 +2.78e-02 +2.78e-02 5.2e-01 2.8e-01 3.00e-01
98 1.6e-20 4.9e-36 1.3e-25 +2.78e-02 +2.78e-02 5.4e-01 2.6e-01 3.00e-01
99 1.0e-20 8.4e-36 1.8e-25 +2.78e-02 +2.78e-02 5.0e-01 2.6e-01 3.00e-01
100 6.8e-21 9.9e-36 2.2e-25 +2.78e-02 +2.78e-02 5.4e-01 2.4e-01 3.00e-01
101 4.5e-21 2.5e-35 4.5e-25 +2.78e-02 +2.78e-02 4.8e-01 2.5e-01 3.00e-01
cholesky miss condition :: not positive definite :: info = 12338 :: line 642 in sdpa_linear.cpp
102 3.1e-21 1.1e-36 1.6e-25 +2.78e-02 +2.78e-02 4.8e-01 2.5e-01 3.00e-01

phase.value = pFEAS
Iteration = 102
mu = 3.0710899889092708e-21
relative gap = 5.0768062231542031e-17
gap = 5.0768188606659157e-17
digits = 1.4738106912117434e+01
objValPrimal = 2.77777777777778228979956800331226e-02
objValDual   = 2.77777777777777721299334484910907e-02
p.feas.error = 1.0986508638570175e-32
d.feas.error = 3.8328336844988794e-21
relative eps = 4.9303806576313200e-32
total time   = 420709.300
main loop time = 420607.100000
total time = 420709.300000
file   read time = 101.360000
Returncode is 0. Objective value is 0.0277777777778.
Checking numerical bound...
Bound of 1/36 appears to have been met.
The following 55 graphs appear to be sharp:
0.027777777778 : graph 0 (8:1234)
0.027777777778 : graph 1 (8:121323)
0.027777777796 : graph 2 (8:121324)
0.027777777782 : graph 3 (8:121345)
0.027777777796 : graph 4 (8:12131423)
0.027777777778 : graph 80 (8:123456)
0.027777777778 : graph 81 (8:12132345)
0.027777777781 : graph 82 (8:12132456)
0.027777777781 : graph 83 (8:12134567)
0.027777777782 : graph 84 (8:1213142345)
0.027777777781 : graph 85 (8:1213142356)
0.027777777782 : graph 101 (8:1213234546)
0.027777777778 : graph 102 (8:121314232434)
0.027777777791 : graph 106 (8:12131415232434)
0.027777777778 : graph 922 (8:12345678)
0.027777777778 : graph 923 (8:1213234567)
0.027777777790 : graph 924 (8:1213245678)
0.027777777781 : graph 925 (8:121314234567)
0.027777777790 : graph 926 (8:121314235678)
0.027777777778 : graph 938 (8:121323454656)
0.027777777787 : graph 939 (8:121323454657)
0.027777777787 : graph 940 (8:121323454678)
0.027777777778 : graph 941 (8:12131423243456)
0.027777777790 : graph 943 (8:12131423454656)
0.027777777787 : graph 946 (8:12131423565767)
0.027777777787 : graph 948 (8:1213141523243456)
0.027777777787 : graph 949 (8:1213141523243467)
0.027777777796 : graph 1290 (8:1213142324345657)
0.027777777778 : graph 1323 (8:12131415232425343545)
0.027777777814 : graph 1327 (8:1213141516232425343545)
0.027777777778 : graph 5907 (8:12132345465678)
0.027777777778 : graph 5908 (8:1213142324345678)
0.027777777814 : graph 5909 (8:1213142345465678)
0.027777777805 : graph 5910 (8:1213142345676878)
0.027777777805 : graph 5911 (8:121314152324345678)
0.027777777778 : graph 6000 (8:121314232434565767)
0.027777777805 : graph 6002 (8:12131415232434565767)
0.027777777859 : graph 6003 (8:12131415232434676878)
0.027777777886 : graph 6012 (8:121314232434565768)
0.027777777886 : graph 6033 (8:12131423243456575867)
0.027777777778 : graph 6034 (8:1213141523242534354567)
0.027777777832 : graph 6039 (8:121314151623242534354567)
0.027777777886 : graph 6040 (8:121314151623242534354578)
0.027777778048 : graph 7555 (8:121314152324253435456768)
0.027777777778 : graph 7764 (8:121314151623242526343536454656)
0.027777778049 : graph 7767 (8:12131415161723242526343536454656)
0.027777777778 : graph 11928 (8:121314232434565758676878)
0.027777777778 : graph 11929 (8:12131415232425343545676878)
0.027777778428 : graph 11930 (8:12131415232434565758676878)
0.027777778211 : graph 11931 (8:1213141516232425343545676878)
0.027777777778 : graph 11956 (8:12131415162324252634353645465678)
0.027777778861 : graph 11958 (8:1213141516172324252634353645465678)
0.027777777778 : graph 12224 (8:121314151617232425262734353637454647565767)
0.027777784275 : graph 12226 (8:12131415161718232425262734353637454647565767)
0.027777777778 : graph 12337 (8:12131415161718232425262728343536373845464748565758676878)
sage: problem.make_exact(2^30)

































































Creating bases.................................................................
Transforming matrices.................................................................
Rounding matrices.................................................................
Constructing R matrix.................................................................
Constructing DR matrix.....~...~~....~....~....~...~~..~....~~~.....~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~.~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~.~~.~~.~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~.~~~~~~~~~.~~~~~~.~~~.~~~~~~~~~~~.~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 51.
All eigenvalues appear to be positive.
Bound of 1/36 attained by:
1/36 : graph 0 (8:1234)
1/36 : graph 1 (8:121323)
1/36 : graph 2 (8:121324)
1/36 : graph 3 (8:121345)
1/36 : graph 4 (8:12131423)
1/36 : graph 80 (8:123456)
1/36 : graph 81 (8:12132345)
1/36 : graph 82 (8:12132456)
1/36 : graph 83 (8:12134567)
1/36 : graph 84 (8:1213142345)
1/36 : graph 85 (8:1213142356)
1/36 : graph 101 (8:1213234546)
1/36 : graph 102 (8:121314232434)
1/36 : graph 106 (8:12131415232434)
1/36 : graph 922 (8:12345678)
1/36 : graph 923 (8:1213234567)
1/36 : graph 924 (8:1213245678)
1/36 : graph 925 (8:121314234567)
1/36 : graph 926 (8:121314235678)
1/36 : graph 938 (8:121323454656)
1/36 : graph 939 (8:121323454657)
1/36 : graph 940 (8:121323454678)
1/36 : graph 941 (8:12131423243456)
1/36 : graph 943 (8:12131423454656)
1/36 : graph 946 (8:12131423565767)
1/36 : graph 948 (8:1213141523243456)
1/36 : graph 949 (8:1213141523243467)
1/36 : graph 1290 (8:1213142324345657)
1/36 : graph 1323 (8:12131415232425343545)
1/36 : graph 1327 (8:1213141516232425343545)
1/36 : graph 5907 (8:12132345465678)
1/36 : graph 5908 (8:1213142324345678)
1/36 : graph 5909 (8:1213142345465678)
1/36 : graph 5910 (8:1213142345676878)
1/36 : graph 5911 (8:121314152324345678)
1/36 : graph 6000 (8:121314232434565767)
1/36 : graph 6002 (8:12131415232434565767)
1/36 : graph 6003 (8:12131415232434676878)
1/36 : graph 6012 (8:121314232434565768)
1/36 : graph 6033 (8:12131423243456575867)
1/36 : graph 6034 (8:1213141523242534354567)
1/36 : graph 6039 (8:121314151623242534354567)
1/36 : graph 6040 (8:121314151623242534354578)
1/36 : graph 7555 (8:121314152324253435456768)
1/36 : graph 7764 (8:121314151623242526343536454656)
1/36 : graph 7767 (8:12131415161723242526343536454656)
1/36 : graph 11928 (8:121314232434565758676878)
1/36 : graph 11929 (8:12131415232425343545676878)
1/36 : graph 11930 (8:12131415232434565758676878)
1/36 : graph 11931 (8:1213141516232425343545676878)
1/36 : graph 11956 (8:12131415162324252634353645465678)
1/36 : graph 11958 (8:1213141516172324252634353645465678)
1/36 : graph 12224 (8:121314151617232425262734353637454647565767)
1/36 : graph 12226 (8:12131415161718232425262734353637454647565767)
1/36 : graph 12337 (8:12131415161718232425262728343536373845464748565758676878)
Diagonalizing.................................................................
Verifying.................................................................
sage: # Number of 8-vertex graphs that appear in the construction (+phantom edge)
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Section 3.3 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(8)),len(problem._sharp_graphs)
55 55
sage: problem.write_certificate("37.js")


==> anc/43.js <==
{
    "admissible_graphs": [
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; minimize 4:121314232434 density; forbid induced 3.0", 
    "number_of_admissible_graphs": 38, 
    "bound": "3/25", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 10, 
    "admissible_graph_densities": [
        0, 
        "1/15", 
        0, 
        "1/15", 
        0, 
        "1/15", 
        0, 
        0, 
        "1/15", 
        "1/15", 
        0, 
        0, 
        "1/15", 
        0, 
        "2/15", 
        "1/3", 
        "2/15", 
        "1/3", 
        0, 
        "1/15", 
        "1/15", 
        0, 
        "2/15", 
        "2/15", 
        "1/3", 
        0, 
        0, 
        0, 
        "1/15", 
        0, 
        "1/5", 
        "1/15", 
        "2/15", 
        "2/5", 
        0, 
        "4/15", 
        "3/5", 
        1
    ], 
    "numbers_of_flags": [
        3, 
        10, 
        15, 
        7, 
        9, 
        8, 
        10, 
        9, 
        12, 
        16
    ], 
    "flags": [
        [
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:12152534(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:12132345(4)", 
            "5:1213152345(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:1213152435(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:1213142345(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "952459462455300887878911386416886460712085501054063121735700080233747781420925760081/2523856646467154102204807282327876060428244870127280098266569752546285114626474803200", 
                0
            ], 
            [
                "196887616550773501610341309947275195859481583781010984449171772506472237726116447999750730738693381505087943291263397892221028054705059946336497276672530681660959005023/15894984712610274406423374145759593710729116632056282489982546762985700462388952866702369851873942878493303487216552120489043405596967320818289395976101396534444585779200"
            ]
        ], 
        [
            [
                "7173/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4674239/14690304", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "367092154232714430320532828840393719979683768127791028458010788289019684770397169974381423437027429384908781866507191456857172163261732335696930942231648517438203/370525508849181513790374605158495930712738317354495949443086646108957604142347763178949312992883939605333882985758756478527465972930561758134242548296554433740800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127527590895640987710227537160470971784940128931598550267249042614490454175659820169766328314747250679764959725482348638484836333878847118721035572125411957803781003/751804731868599153296451233465126338518392357125716026282006094415912314409773404107533155199032175380293185262606728103643488590360027823507314569690416163713439744", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19191641469510613166500683537962693340241798697692598643105957282336445612620247576440085058778899118177811896891716473476354813107552273537155216321683065544259991993/167899182527746763248208140352985782281429746890516034180423882390734860811840128954938068821244380323530552690006475007468035950432493578019009118958256657588520817664", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32063333087641290952275793391972960999325058882856946070758002466048332151478842477267765311984620402147105226462067297446423847185960917501025172425272147275246585149361/137565686053452075177476899600116585862853213065060547073783501799787642151261934627922529701327148879098555676919823681878511300354934696714328590593824213821255622605824", 
                0, 
                0, 
                0
            ], 
            [
                "3/2", 
                0, 
                0
            ], 
            [
                "138666848995326764390681956934628162595187801889728422930769081106218204185705457471/74919677817206800807563852536634539827183521191162303473590196736067832716184780800", 
                0
            ], 
            [
                "16845768716088023537451888959995859831167132539440562655217042303986559725201196040174916310731311113744503354999000054935677758109060164912000749580120208654472317293/39282936054047339903753906149779487830149089937266465740185745699371909254948263598423622315341767228533962350377292202876444940668161152412144566990927791626710630400"
            ]
        ], 
        [
            [
                "2047/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319/63258633933070520041434147186753300753221001768409160324581368622875110241296290027063290311680066602648991645682527406692410832264614500347002989100304925982720000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8017341215951939865551355781216061655997352182892520562274164178592617183285791653012464823903041075566417277121834928481529125325204024382584677361770934011587824048651547/2512768094401409749560489048782614390481821224963108335429132436496818788352753626007917130589681019655625042723863541545403745228594491347686717409406240220772801125202944", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1736066820470307394632206302290815528200662005509210028266623689728204281425374159905504813395337106088161559945003781387326279047414745885853145140506903078131070940108402459536955/15117849563928047322603190837211684372863660216151295075204298088965321031213504259735705945611705431614160413223655226590600526132194944507173039660191462056657292294722910793321472", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1019370701467880853276870671464205462805410727142236358931916629300672643625131127492039425742653559827036529251952867633030410292700396706115126254291540126879686371934607908827098547062983/7203672219482465326079378206461410988127588718799104093215883520186621762415797231790212643011962640220323369165604892488192553821474368943648412969843422145748278886715520088124829087124480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1964259987926093799650957693868056815738517169726848632038519754933044915687834161907055792517328180260511085838862349637141903839187069661215548642677840213574180253427588569151121819542137252529077/3552632350606535828702268781080034480571574771599704560190895921956245455417178211447880098989352655856137337482783840044436312188716425744034629997024385510602202342953275298326993605186879890443776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1149185681943501083704611022655385999564735245735618973025676637667529851059772551136446602223332243307440480666034489195744326852535612843825010037977635486072044879805268244421291974559342895438250485/4022804455272640101685161357041780358632483163600585998414888458102875987328684363585650263075488113173526703797990092056866619062655118666169443620204216757399921159019701389621497486422297093179549696", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "52523524009385094309508433228633265064791620818444338499733536274611518176921347535936343701820337558908322066397913657192192181699527902952022918429734326673613631605133864798219548182028677695484799075/235353227662029021942704337439823052710857778326654765675658575394310113497041418472744264135338443429363810440403863387288438139399293510415362055777819747547554791384118936457480596389753424985753699328", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19525705279475622078347942990038440764642566686056433174933488052900631210401756991133702962980837556141319465776792716491664814568167097858474642472751741618531357804071668020501119567262396896501778231377/53784088585610336572936635626120463426346619718087002623727141145202194613167459876798815950664025660322121795991463584964804794060316572622871468472047950513780358763657077553376817338397365960176434252800", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47/64", 
                0, 
                0, 
                0
            ], 
            [
                "657039/770048", 
                0, 
                0
            ], 
            [
                "260486529/224269312", 
                0
            ], 
            [
                "2057024666381905730071681027801903589641787952928842372199205263140169076213661444804452968662370168438997145885259400585980608950041814029026761852672114982329452532249407/2159595916549000082166902085402598062956461053211089072058450552588462235612697226422838327357588497949783295373719129611346855122437385342939486877194603026101701705728000"
            ]
        ], 
        [
            [
                "211/64", 
                0, 
                0, 
                0
            ], 
            [
                "1239/1024", 
                0, 
                0
            ], 
            [
                "515/1024", 
                0
            ], 
            [
                "139857/211456"
            ]
        ], 
        [
            [
                "1873/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4912627/1917952", 
                0, 
                0, 
                0
            ], 
            [
                "2401487067/2515265024", 
                0, 
                0
            ], 
            [
                "129/128", 
                0
            ], 
            [
                "387/512"
            ]
        ], 
        [
            [
                "799/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "241459/818176", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3598345/7726688", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27905828109/117910568960", 
                0, 
                0, 
                0
            ], 
            [
                "19/32", 
                0, 
                0
            ], 
            [
                "377447/622592", 
                0
            ], 
            [
                "105377885/193252864"
            ]
        ], 
        [
            [
                "237/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58101/161792", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4327501/14873856", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2202551337/4431361024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1203446939713/4510825138176", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3033462984795281/7393977997596672", 
                0, 
                0, 
                0
            ], 
            [
                "795233895530593071/3106266096430367744", 
                0, 
                0
            ], 
            [
                "525/1024", 
                0
            ], 
            [
                "295301/537600"
            ]
        ], 
        [
            [
                "431/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "218659/220672", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49583313/223906816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "191919/499712", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64048681/196525056", 
                0, 
                0, 
                0
            ], 
            [
                "16061203835/32792924672", 
                0, 
                0
            ], 
            [
                "5997003557227/16446672727040", 
                0
            ], 
            [
                "3988534353286693/12281863285200896"
            ]
        ], 
        [
            [
                "279/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "370781/571392", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "98936555/379679744", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5142503407/5065551616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12758151924413/26329617443840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "617/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "740483/1263616", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "74672161/189563648", 
                0, 
                0, 
                0
            ], 
            [
                "26754768607/76464292864", 
                0, 
                0
            ], 
            [
                "9011443014185/27396883053568", 
                0
            ], 
            [
                "12172461659612281/18455435293050880"
            ]
        ], 
        [
            [
                "787343893858973142529700270450095809199559356850300936874391338839982840583277/2280243420294825931566954362571053683564144180398170911662715995132329946316800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "212781206578879395982092269943440765367980276980147065410406548547595797775801667/100780018413948562243801634617612263577543597676838519919922091371517803594659456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1429/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "67/64", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "953/1024", 
                0, 
                0, 
                0
            ], 
            [
                "1828923043/1568653312", 
                0, 
                0
            ], 
            [
                "2340630551944739/1784794787818496", 
                0
            ], 
            [
                "1241287064891889657/2396805685191412736"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "167481440429884662348048297974624575890895670047783221340936347546593054255143728445/952459462455300887878911386416886460712085501054063121735700080233747781420925760081", 
                "-72/229"
            ], 
            [
                "3586648914335500918223334106331223356987331308106732811562147213740295454595655663521/17144270324195415981820404955503956292817539018973136191242601444207460065576663681458", 
                "193/229"
            ], 
            [
                "-1373711538544478394679010404773958298437082204260989825690836532202520772540118555363/2857378387365902663636734159250659382136256503162189365207100240701243344262777280243", 
                "-42/229"
            ]
        ], 
        [
            [
                "60863681/81845687385", 
                "-848364056628475574715870322018564870214924207777396155021420875755522081030162503/31099812172596860963523993918499392901062489859764706537858254113700185895664559580", 
                "-8743497542556724454405714149265176818742528649656646406253998139830317832606913171382268918321364448350955485540915136310333909492307443185191313895070326234590472/28266095875919011134681027820710316438435650145839909191266830698254515727320582088027369604651112062637976203721053742178002256571153389848663682551836935842741631", 
                "-1539005643552125422941820603341536254788449221552927752543254984264458919951251041960300556312931470482959071117911327246456800357329434280143280194627807985375338412/43778400131746470495382395970944535028458732831804473756028492771802937340587221123992640991476806197639314031476297682611294530044409946612378354259623562086069392887", 
                "-12/89", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-649805113/26544547260", 
                "45801354202266815870570120555730524481378810581869663651765960294794756762466676867/93299436517790582890571981755498178703187469579294119613574762341100557686993678740", 
                "-2914499180852241484801904716421725606247509549885548802084666046610105944202304390460756306107121482783651828513638378770111303164102481061730437965023442078196824/28266095875919011134681027820710316438435650145839909191266830698254515727320582088027369604651112062637976203721053742178002256571153389848663682551836935842741631", 
                "-1539005643552125422941820603341536254788449221552927752543254984264458919951251041960300556312931470482959071117911327246456800357329434280143280194627807985375338412/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-4/89", 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                "13220077/2654454726", 
                "214766555729765635199533338396279384790058863037920247659721564707287512746204903/33173132984103318361092260179732685761133322517082353640382137721280198288708863552", 
                "16608099152510045195473408955023414013445611946297713982928166511814091950511364526184344380222626131503368889666500227097557043914743465601741930691743167529954335/56532191751838022269362055641420632876871300291679818382533661396509031454641164176054739209302224125275952407442107484356004513142306779697327365103673871685483262", 
                "-3078011287104250845883641206683072509576898443105855505086509968528917839902502083920601112625862940965918142235822654492913600714658868560286560389255615970750676824/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-8/89", 
                0, 
                "653/1024", 
                "1/2", 
                0
            ], 
            [
                "2145793/34473438", 
                "-3713337593/11232196317", 
                "-6424101553535507158257630493370846613265990961955091825016826936943151240347623796302917792858934215394254719785315823611378930059873594060901193871772915847200/367092154232714430320532828840393719979683768127791028458010788289019684770397169974381423437027429384908781866507191456857172163261732335696930942231648517438203", 
                "129796194751687286063205367309492068830587749273860493515542223331144353101810412330017622418117487122434983023310981720587426789775900405556991782584242878272832840249/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-4/89", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3393/141866", 
                "-123346881/416007271", 
                "432294150583508858834075959007404107887921088880117715080881005715133875064690731364573722792223070744824057590263801212430197281014594049824400332168200260000/367092154232714430320532828840393719979683768127791028458010788289019684770397169974381423437027429384908781866507191456857172163261732335696930942231648517438203", 
                "-618335408106844886861576053673873431641420381228189100488176326444774807979931047977048374747491088368135931507970300438846502363563634541137244684183071447866404789/1621422227101721129458607258183130926979953067844610139112166398955664345947674856444171888573215044357011630795418432689307204816459627652310309417023094892076644181", 
                "81/178", 
                0, 
                "1093/1536", 
                "644578833527273581577016767047244282439226995314860039079114145192634377307369760959/1525335338948594408297501526280909788547065820787012652238459892168400246042760032181", 
                "1/2"
            ], 
            [
                "-649805113/26544547260", 
                "45801354202266815870570120555730524481378810581869663651765960294794756762466676867/93299436517790582890571981755498178703187469579294119613574762341100557686993678740", 
                "-2914499180852241484801904716421725606247509549885548802084666046610105944202304390460756306107121482783651828513638378770111303164102481061730437965023442078196824/28266095875919011134681027820710316438435650145839909191266830698254515727320582088027369604651112062637976203721053742178002256571153389848663682551836935842741631", 
                "-1539005643552125422941820603341536254788449221552927752543254984264458919951251041960300556312931470482959071117911327246456800357329434280143280194627807985375338412/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-4/89", 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "13220077/2654454726", 
                "214766555729765635199533338396279384790058863037920247659721564707287512746204903/33173132984103318361092260179732685761133322517082353640382137721280198288708863552", 
                "16608099152510045195473408955023414013445611946297713982928166511814091950511364526184344380222626131503368889666500227097557043914743465601741930691743167529954335/56532191751838022269362055641420632876871300291679818382533661396509031454641164176054739209302224125275952407442107484356004513142306779697327365103673871685483262", 
                "-3078011287104250845883641206683072509576898443105855505086509968528917839902502083920601112625862940965918142235822654492913600714658868560286560389255615970750676824/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-8/89", 
                0, 
                "-653/1024", 
                "-1/2", 
                0
            ], 
            [
                "3393/141866", 
                "-123346881/416007271", 
                "432294150583508858834075959007404107887921088880117715080881005715133875064690731364573722792223070744824057590263801212430197281014594049824400332168200260000/367092154232714430320532828840393719979683768127791028458010788289019684770397169974381423437027429384908781866507191456857172163261732335696930942231648517438203", 
                "-618335408106844886861576053673873431641420381228189100488176326444774807979931047977048374747491088368135931507970300438846502363563634541137244684183071447866404789/1621422227101721129458607258183130926979953067844610139112166398955664345947674856444171888573215044357011630795418432689307204816459627652310309417023094892076644181", 
                "81/178", 
                0, 
                "-1093/1536", 
                "-644578833527273581577016767047244282439226995314860039079114145192634377307369760959/1525335338948594408297501526280909788547065820787012652238459892168400246042760032181", 
                "-1/2"
            ], 
            [
                "287/14346", 
                "416357/4674239", 
                "-13835641591086462303131403281373705864445410202768515109512345453474604187899342848154985781255539136720241430781853213126507238633108290471993031396080819994400/367092154232714430320532828840393719979683768127791028458010788289019684770397169974381423437027429384908781866507191456857172163261732335696930942231648517438203", 
                "-33517145082838859854873658072259999137688631324931001240609291909732511209200834871969662278897992285260987156267536856677202035095629447598984795873897424824528697/382582772686922963130682611481412915354820386794795650801747127843471362526979460509298984944241752039294879176447045915454509001636541356163106716376235873411343009", 
                "848063471890117308792746138616957698469947861835062847483422096348557757831517260164089885223799626712339733759626435661154081482646292621647232097338698792202869834/19191641469510613166500683537962693340241798697692598643105957282336445612620247576440085058778899118177811896891716473476354813107552273537155216321683065544259991993", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-40892411852/245537062155", 
                "-848364056628475574715870322018564870214924207777396155021420875755522081030162503/186598873035581165781143963510996357406374939158588239227149524682201115373987357480", 
                "-1457249590426120742400952358210862803123754774942774401042333023305052972101152195230378153053560741391825914256819189385055651582051240530865218982511721039098412/28266095875919011134681027820710316438435650145839909191266830698254515727320582088027369604651112062637976203721053742178002256571153389848663682551836935842741631", 
                "-769502821776062711470910301670768127394224610776463876271627492132229459975625520980150278156465735241479535558955663623228400178664717140071640097313903992687669206/131335200395239411486147187912833605085376198495413421268085478315408812021761663371977922974430418592917942094428893047833883590133229839837135062778870686258208178661", 
                "-2/89", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "26681613323209620864598725276700167001126594458812950387246341703809264827323630741/63362619644307599676379028980145730667393755508616345677389966192384291964781126400", 
                "-1294566623676121882397313874855016417227084934401849514378158536855528063786652745553128175310119078750928411124019211768142099835718642430602963945558131983161249388/8375000314637804466058583913657924456330728805471110866271372508588479856657801921154800589902680446271147886638303719421274214845731426473465221741035090326274534467", 
                "572040878126166954111006601142287833671764073395872946751906689079567218196660109784917727100741118570826861169403181208182853451475693318763784562637395459700216414915845155904020343160497/3659848192982763013594191868603965789121315152735077483525633344902263502431702671926599810616651773013735110742403163869295058472365235546076719927655659014857935483175518600480385705541901", 
                "-542763635152358930412351696521760247077170549922957791284596174734999401998260475671760664812918055417201328109662288135398660942080261481958818582677155736027742538349011859806952433959082637731/1752026005782602776851197135181203774690150397538523710586022252284681046056205289969120373705678217793160767034247717820241933367104940732722279268297298248422381560543337532256485951104547342435", 
                "4097250327559042604989947445537503794416547105965885881029752462153116096493483071976817012122779298933593844907254762644258270206123780689712976561505003359677378934697860266634443255768899181293792/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "21320299026168043233206421180230826455191619267383888793456334372308027869034993105607032752015628327638407248761284710940963208301043824755896330495382515018904593041871057938221682652539563927142220856719455/323848966368963023023034030675114126173568943142589725257683623260807042362766984747930524135052683890464878576968582466116245270173706015588409478677392690336490849933445253531766114044829710083598226587271386", 
                "1426874727745724600208587044276211793568795777292101161983278553184378867540734761178676207709911363742478976677290389891377144259265697000717687837987545913323402333762526056270182623208377575569760872203/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "-1385093523305446982642647259429253549762731421141517209529379189847812977650272822433379235781272351654861428958364906609493167352149502195006345199582848753843218650914923437824544391541064419911227871996/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "214/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2272754640380473570805577247285354792561548136277477966276691548804419542611492459/22113129003382518007863822194413275132244800580188254867277035181234786457507507200", 
                "3456984874605298566145605941188083212907435941828064938800561120744173650848268890744642618467366978981199208761501045931840877783608470717115270477041736185528091731/8375000314637804466058583913657924456330728805471110866271372508588479856657801921154800589902680446271147886638303719421274214845731426473465221741035090326274534467", 
                "-13416216575160096094357569033071599723507316826612372142560396447540961804648799636911560154042356975789490993464053774523274997229708497955626359526359318047054039370446352375241640490308/522835456140394716227741695514852255588759307533582497646519049271751928918814667418085687230950253287676444391771880552756436924623605078010959989665094144979705069025074085782912243648843", 
                "-4660741803402375925501008374708793963329989553940500343055911613426721720491628536975503388650016161253330210896437368435360190748827832204081965127117250611119642508264265602324675559760824828/83429809799171560802437958818152560699530971311358271932667726299270526002676442379481922557413248466340988906392748467630568255576425749177251393728442773734399121930635120583642188147835587735", 
                "-459504709632789824858685694826635939560734254874678790395860089213433580915156980034783216312835061562646038681187450016178497593210143628752857184467850844075967730994152553267414196908661590425472/73006990012334906553421948675434171502396857010818773866389454567055040743425196835166723766437254997697867971783303918984870085522313962222693575837400582811824445072209021861075990289746621844764941", 
                "-398510262171365294078624694957585541218534939577268949410398773314168745215607347768355752374123893974549668201145508615718938472916707004783108981222103084465506411997589868004143600982047923871817212275130/7710689675451500548167476920836050623180212931966422029944848172876358151494452017807869622263159140249163775642109106336101077861278714656866892349461730722297401188891553655518240810591183573419005394935033", 
                "-1120163337669540807640386090833661594951204161612490631837340172593344157695530092887932723809650042564189103185910212625006356240918864935142857741971531371207156972299553165670049909808445947176260871636/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "1087363139791192023756844577495862599813733078279321921499699550908563459089933804527138839304924089149610841425258431356985290257762226022247971932382797152549816510998631483899642326069620666098534030352/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-168/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20953986137017828962160/36443086669313137452639", 
                "8426105912353777586275441707343300115828944941372590833238180241253432388095766695144892009264450112515030197845530373105100826749804109938385568360242768972544000/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "1183857648425853851829159497571812058305156423579012486522161038318421164379979037870167060057094301069374792156293686193237794705246543299642812643737046723398313272325889043610921366035601/7319696385965526027188383737207931578242630305470154967051266689804527004863405343853199621233303546027470221484806327738590116944730471092153439855311318029715870966351037200960771411083802", 
                "987651692433267966389182217174635820924411319213165075365018205588037647866196752067035758464185771448082721790499391533654757878435138487631915897684849209221972584024474141965086681163187954074/1752026005782602776851197135181203774690150397538523710586022252284681046056205289969120373705678217793160767034247717820241933367104940732722279268297298248422381560543337532256485951104547342435", 
                "-11411033622547613983990694754861459165758233996054523294830525548800267259393065004197116538435404028805709960582821675401766023564718566780695953414284962627886531986354788406140785889898429495565888/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "-29689014531766714408857539774340122820780852998506536731074708611905571518562747408742503551872230101103950280985340391871060916232294671856341619101046679792680227693820445166308698273162570328450382314497185/161924483184481511511517015337557063086784471571294862628841811630403521181383492373965262067526341945232439288484291233058122635086853007794204739338696345168245424966722626765883057022414855041799113293635693", 
                "-3973912793160990008057560179386085182088795716196692955803897278962101892776999615245285139229472770049147056540490992407760644759450258936578233417946623197853961639824605278210415156225201098315782616042/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "3857550186402085989042139096354369699339195920562356340558457930604189414390479449393897310867468792459333699341988244575971624962061230412260662331548494660236253812828478359548731109151749505920989774344/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-596/5291", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "20953986137017828962160/36443086669313137452639", 
                "8426105912353777586275441707343300115828944941372590833238180241253432388095766695144892009264450112515030197845530373105100826749804109938385568360242768972544000/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "1183857648425853851829159497571812058305156423579012486522161038318421164379979037870167060057094301069374792156293686193237794705246543299642812643737046723398313272325889043610921366035601/7319696385965526027188383737207931578242630305470154967051266689804527004863405343853199621233303546027470221484806327738590116944730471092153439855311318029715870966351037200960771411083802", 
                "987651692433267966389182217174635820924411319213165075365018205588037647866196752067035758464185771448082721790499391533654757878435138487631915897684849209221972584024474141965086681163187954074/1752026005782602776851197135181203774690150397538523710586022252284681046056205289969120373705678217793160767034247717820241933367104940732722279268297298248422381560543337532256485951104547342435", 
                "-11411033622547613983990694754861459165758233996054523294830525548800267259393065004197116538435404028805709960582821675401766023564718566780695953414284962627886531986354788406140785889898429495565888/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "-29689014531766714408857539774340122820780852998506536731074708611905571518562747408742503551872230101103950280985340391871060916232294671856341619101046679792680227693820445166308698273162570328450382314497185/161924483184481511511517015337557063086784471571294862628841811630403521181383492373965262067526341945232439288484291233058122635086853007794204739338696345168245424966722626765883057022414855041799113293635693", 
                "-3973912793160990008057560179386085182088795716196692955803897278962101892776999615245285139229472770049147056540490992407760644759450258936578233417946623197853961639824605278210415156225201098315782616042/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "3857550186402085989042139096354369699339195920562356340558457930604189414390479449393897310867468792459333699341988244575971624962061230412260662331548494660236253812828478359548731109151749505920989774344/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-596/5291", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "13229993754086626505/26855627611874088027", 
                "10111690642139630707070520225766172790149325657634443678018891946704086365636336891809380998184128571920732813190664999104265433578144743210465986876717088107238400/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "2545709945871031112328088490901130446401029840544249256318339161326081196329547984582229887058930193860872374366402811829465355224418532712753415149398112668321656218621183608203887227/2697014143686634497858652814004396307384904312995635581080054049301594327510466228391009440395469250562811430171262464163076682735714985664021164279775725139910048255840470597258943040193", 
                "715436524413609863244254330072125617150774188008983381618916974755662820124846438263841829660667276651918078029335733918015893485807110006947502736777717907783652730182088601466990176563870727667/1752026005782602776851197135181203774690150397538523710586022252284681046056205289969120373705678217793160767034247717820241933367104940732722279268297298248422381560543337532256485951104547342435", 
                "9802767138832849596985294822968233377295664103993147528445015236553249726190015574075375281340481313336448825198665600345141281988483064080060953268647484673620644927875254469704836200718113929076736/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "25504656778967378821031980477285474637986236132945212762265521492106799693798870257174768151943929214371178764873312551406012062266669248306118974798214597405792410367845751552265190462851067127796301585608320/161924483184481511511517015337557063086784471571294862628841811630403521181383492373965262067526341945232439288484291233058122635086853007794204739338696345168245424966722626765883057022414855041799113293635693", 
                "3413831124326219604237367133969254384613193635390447639885227192665429813929234568801318777324647748767052504947535886095257466638990826469006804546960857512250383153674828695375390201320978124727652180224/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "-3313868616506489977163716807606438399432329381422695379808608155149907684845512547130327891215006747884528278629359028897478979833180117401136676365357096083961345557329162617598909946116939172871722759168/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "512/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "52392219243385498/440256190358591607", 
                "768465212431073556582743049766370888114244102838202669627351748950343546728485670897652526836053846028474091884485391106700465699080707878825490424952799403161600/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "20946533213855775326246597818176096962797466050675036760390546971964578664446369388469196084680934093946609342253018159014960766431414807880101325561968763439287549831445731682702900/44213346617813680292764800229580267334178759229436648870164820480354005369024036531000154760581463123980515248709220723984863651405163699410183020979929920326394233702302796676376115413", 
                "443987145804717882992213425008512433614529264491373202681970994233090935517886568885162426514032878064586002164790000430096792139688502639113771765764649085178095621722474670267077006869371941/2209364446131907663116263726584115731009016894752236709440128943612460335505933530856393913878534953080908911770804183884289953804672056409485850275280325660053444590849101553917384553725784795", 
                "499637896463796731889962945973177741351019765079676893769895656420585017944583312841969949826625380955079365841900305757492324575091479168778159077447519117054884583519108364621391146138327923417788699/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "-29689014531766714408857539774340122820780852998506536731074708611905571518562747408742503551872230101103950280985340391871060916232294671856341619101046679792680227693820445166308698273162570328450382314497185/161924483184481511511517015337557063086784471571294862628841811630403521181383492373965262067526341945232439288484291233058122635086853007794204739338696345168245424966722626765883057022414855041799113293635693", 
                "-3973912793160990008057560179386085182088795716196692955803897278962101892776999615245285139229472770049147056540490992407760644759450258936578233417946623197853961639824605278210415156225201098315782616042/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "3857550186402085989042139096354369699339195920562356340558457930604189414390479449393897310867468792459333699341988244575971624962061230412260662331548494660236253812828478359548731109151749505920989774344/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-596/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31319903285878/168745186032423", 
                "-263305749557245496315354527977395908971183536386797751459209082506329286211353488744461617123295901212041743887492119049130702312046990886931188810753872789043200/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "-727459900783309073290628733367781237455440657684352245404552991258109492819484688490249792548377585035565702619870841702141729675943085971940936554847905189128773610136233980741541/33892944896752533762180759087451335633713115545754426117412664224111924391739391744729900161426955250272529895522591586036691185438990953936514389405848923209194506479342887448352714", 
                "-5237716673866842247897546682960313701683915298994627752011235876782995717830204340072354405282050155716045889700321755493877194229088000930683012438365750255580793129935803087257163661975373/11008715139791030900924273072285743389466163139815667774136326664224601135138802568468041732625892828689848927949580065349087542913275865589619031651454286539170095699899701111891912302964815", 
                "9802595053028948065679856167885479233127712106767741751370561058096702201234483368519091241656887343807933018556296417138274281933195745801905639098484084627646958838800058913136399718779431088651/195879237288748311948621556430831429864614028009095982010243841306778568495199838193241497265259020691408614719234621476770444844253046276565295144063550816283162558645252262563254860877051112653643", 
                "102546454120948082693801935788876817445222765574281789166692394406592378144257997556480254963781881743024538726513610449316000802622263664081521501136602985582884969579081736433265660476089714384898348664641323/323848966368963023023034030675114126173568943142589725257683623260807042362766984747930524135052683890464878576968582466116245270173706015588409478677392690336490849933445253531766114044829710083598226587271386", 
                "-3973912793160990008057560179386085182088795716196692955803897278962101892776999615245285139229472770049147056540490992407760644759450258936578233417946623197853961639824605278210415156225201098315782616042/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "3857550186402085989042139096354369699339195920562356340558457930604189414390479449393897310867468792459333699341988244575971624962061230412260662331548494660236253812828478359548731109151749505920989774344/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-596/5291", 
                "313/1504", 
                "1/2", 
                0, 
                0
            ], 
            [
                "16462617153/88789890046", 
                "2655666871804392688417893148092207018108814554164740906396580586762265001453000825611628452894021143451100795344404321345679532443994426476386059450763811094745600/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "748368938157959829176457924880610302837958227059453029708469900464233120817714505631736603811227652017427987089561572788853751503498574583904852893267422248870563230203934634267/26750548458368219228240535980624574296537581330508623612796104359993626197110806428358247956927352210159849957002834716682471338152321194898590678299801833629987771491194070598542", 
                "618242391953245421736300929348272365573662587227190191919591917861910501289296017295804442559944959297683155538835673170924761055080841367241132208294001412002561972877253662160662350773/5792536248245741068626294697335303019976934038313953051374020870415470210543963466702468683307494253454274626650660386924013440101697377316295202131783365713849037463772534128856570535630", 
                "-69649822262423294230975093775748766543073890821464192961716216702389348044046272670094771849240465017909222937573668638642167822210600575625515814423112934598655075354568580537652836910518508474/154600818696723213850530036646275793105457007110572992904691271749627915150118262188825175426408066844047841135938927763828291116221820265639538393104617850262953874226718439276444246943213190729", 
                "-7675282073041043869523504924533554353942298217459257741863819680217892068810968826735745244516163820033372446332341586888471740822442315368210693536799884699243881518694730602607876785111896906871620936481/170401981777933713771656948526763549683540617281025901214250788350858743679435403708461207121837771055230138688223405664886211665442623528328550107170424988338064114671636544873331288631849360738541555689172", 
                "669629318977795774712986123027227006164777721718456517416007643626324193014866099641240845880192284970310242769220287091102146750142266958761358175412910260411677648972192013067040824775555552463082806920103/1347206463541913529442087366413226182693733034869306420743623081810572589815286198512972262038843515480718779651521556167019814789803434435395872817661713767219063221224033236690502479863561507122797179072290", 
                "1928775093201042994521069548177184849669597960281178170279228965302094707195239724696948655433734396229666849670994122287985812481030615206130331165774247330118126906414239179774365554575874752960494887172/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-298/5291", 
                "687/1504", 
                "168963/438026", 
                "1/2", 
                0
            ], 
            [
                "412/2047", 
                "6289870913571587316763080489111654959735319445662670355624285360305592815496793709703871721698685435920823584319061480175918867466394870621248573878806108827545600/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "258708158350565870127152120491446281395575113248508231431439685862255068505999168548412292470496714737080325859730315190584284773435185044071190810970377604366055707282850/8017341215951939865551355781216061655997352182892520562274164178592617183285791653012464823903041075566417277121834928481529125325204024382584677361770934011587824048651547", 
                "-569203756229166250810933225502594308987184144895710474496008067648503247119754610874908431851526538144441050135138181025877748110997131730695633722353424758323479655290385641628/115737788031353826308813753486054368546710800367280668551108245981880285428358277327033654226355807072544103996333585425821751936494316392390209676033793538542071396007226830635797", 
                "15823992069744459006397112699825702004069532236639699627514563293207591168032272128884367532244461610064305117817132869922813385816686133392407776569155508238248337696433516110069776295810/1019370701467880853276870671464205462805410727142236358931916629300672643625131127492039425742653559827036529251952867633030410292700396706115126254291540126879686371934607908827098547062983", 
                "139261272927961703776136319037161722633456520782487927246001664015381100430805679660700186625784260608836740545943803800270841259671859706132458684679840772050258727479348555696866860222661140988534/1964259987926093799650957693868056815738517169726848632038519754933044915687834161907055792517328180260511085838862349637141903839187069661215548642677840213574180253427588569151121819542137252529077", 
                "-55179980398709239051525639766015426257319890445169851484617294755884073747138318751209855231386625514029201699926911728483699246355327879442958193609476450850068472577664839965949131745778056734294718/229837136388700216740922204531077199912947049147123794605135327533505970211954510227289320444666448661488096133206897839148865370507122568765002007595527097214408975961053648884258394911868579087650097", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2422509/10830677", 
                "-3894863339684776814313081697657875475201381872839144217881169216136551352969038427083388098491410470437789716449967209934937934252126788955586831249936777449446400/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "-397396262284817902195518750447484467738433875625619305386034941318243098297881789882597287568741382199439516274482504827798133850433083944792237562183056160909729930992057485/6526115749784879050558803605909874187981844676874511737691169641374390387194634405552146366657075435511063663577173631783964708014716075847423927372481540285432488775602359258", 
                "-141684026473783820892575594258641268287679436584932965881435855210924901545643144446162003726293090033606802327914294484249382398550082991486607937626328444948807197293841392625146731/706579195931415109615307965032361919977669436242248481504515841719379142540127283081540459051902202177881754897616539024641795572297801575542230072186309552799345872624119801031540685", 
                "-20813221816914357982518292043359155746452151900048526045102795487522723996708401415625008827343492952777718261259023153897097105324137397039724751630300762308629989782068553202126465816436923/75433431908623183142488429688351204247600393808525490560961830568249775628259703434410917504956363427200703164644512204844250361659829356252519342817573969389096791523160985253205292482660742", 
                "4455773527786042588092083907851033822843272837895563702465530371608138692019912052019079569375498871929503276248071508887744487904143972850843507804028597047320440698445123168010293808768784838282345863/41571598384467849175812868633023554448289977380099024448463232093402962595617322202600928792836733607033456620693682767720471252852555142309965871473633810280083950883541484477514342188789792812525385628", 
                "-75499137344260679820353580436326398998930926250974788524685045232553716745443201139065856322006052762171344943895809949965919630427017360386209302584618012425537179309055529680467317194037981623976214013/328667105035841309939518752479440395875514280280387026285343518372913537403094949625023728235873021585927977470485863909982877479825185273333952870861603749016604835624306717904489504723972068095339638710", 
                "-13265183065488381266009839057010538085227654428175418322104965652304171484552496026061732447353820956619806068458733065869889002281450489479745348067967516453278862733879138251501886590950521161719913661943/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "4099/10582", 
                "1049/1504", 
                "8330081345301532317455109754418214816652315650333011196015221298882365880770132727271/16524556034141147801324780492401002061420934124118682123774002746763977055056843692400", 
                "7095798282148343718982846036082608452676066969791091960193003581131246071743985192370047/34939979673246656281432902640705329236987019546211255368209910266643852112745405664940800", 
                "1/2"
            ], 
            [
                "-31319903285878/168745186032423", 
                "-263305749557245496315354527977395908971183536386797751459209082506329286211353488744461617123295901212041743887492119049130702312046990886931188810753872789043200/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "-727459900783309073290628733367781237455440657684352245404552991258109492819484688490249792548377585035565702619870841702141729675943085971940936554847905189128773610136233980741541/33892944896752533762180759087451335633713115545754426117412664224111924391739391744729900161426955250272529895522591586036691185438990953936514389405848923209194506479342887448352714", 
                "-5237716673866842247897546682960313701683915298994627752011235876782995717830204340072354405282050155716045889700321755493877194229088000930683012438365750255580793129935803087257163661975373/11008715139791030900924273072285743389466163139815667774136326664224601135138802568468041732625892828689848927949580065349087542913275865589619031651454286539170095699899701111891912302964815", 
                "9802595053028948065679856167885479233127712106767741751370561058096702201234483368519091241656887343807933018556296417138274281933195745801905639098484084627646958838800058913136399718779431088651/195879237288748311948621556430831429864614028009095982010243841306778568495199838193241497265259020691408614719234621476770444844253046276565295144063550816283162558645252262563254860877051112653643", 
                "102546454120948082693801935788876817445222765574281789166692394406592378144257997556480254963781881743024538726513610449316000802622263664081521501136602985582884969579081736433265660476089714384898348664641323/323848966368963023023034030675114126173568943142589725257683623260807042362766984747930524135052683890464878576968582466116245270173706015588409478677392690336490849933445253531766114044829710083598226587271386", 
                "-3973912793160990008057560179386085182088795716196692955803897278962101892776999615245285139229472770049147056540490992407760644759450258936578233417946623197853961639824605278210415156225201098315782616042/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "3857550186402085989042139096354369699339195920562356340558457930604189414390479449393897310867468792459333699341988244575971624962061230412260662331548494660236253812828478359548731109151749505920989774344/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-596/5291", 
                "-313/1504", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "16462617153/88789890046", 
                "2655666871804392688417893148092207018108814554164740906396580586762265001453000825611628452894021143451100795344404321345679532443994426476386059450763811094745600/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "748368938157959829176457924880610302837958227059453029708469900464233120817714505631736603811227652017427987089561572788853751503498574583904852893267422248870563230203934634267/26750548458368219228240535980624574296537581330508623612796104359993626197110806428358247956927352210159849957002834716682471338152321194898590678299801833629987771491194070598542", 
                "618242391953245421736300929348272365573662587227190191919591917861910501289296017295804442559944959297683155538835673170924761055080841367241132208294001412002561972877253662160662350773/5792536248245741068626294697335303019976934038313953051374020870415470210543963466702468683307494253454274626650660386924013440101697377316295202131783365713849037463772534128856570535630", 
                "-69649822262423294230975093775748766543073890821464192961716216702389348044046272670094771849240465017909222937573668638642167822210600575625515814423112934598655075354568580537652836910518508474/154600818696723213850530036646275793105457007110572992904691271749627915150118262188825175426408066844047841135938927763828291116221820265639538393104617850262953874226718439276444246943213190729", 
                "-7675282073041043869523504924533554353942298217459257741863819680217892068810968826735745244516163820033372446332341586888471740822442315368210693536799884699243881518694730602607876785111896906871620936481/170401981777933713771656948526763549683540617281025901214250788350858743679435403708461207121837771055230138688223405664886211665442623528328550107170424988338064114671636544873331288631849360738541555689172", 
                "669629318977795774712986123027227006164777721718456517416007643626324193014866099641240845880192284970310242769220287091102146750142266958761358175412910260411677648972192013067040824775555552463082806920103/1347206463541913529442087366413226182693733034869306420743623081810572589815286198512972262038843515480718779651521556167019814789803434435395872817661713767219063221224033236690502479863561507122797179072290", 
                "1928775093201042994521069548177184849669597960281178170279228965302094707195239724696948655433734396229666849670994122287985812481030615206130331165774247330118126906414239179774365554575874752960494887172/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "-298/5291", 
                "-687/1504", 
                "-168963/438026", 
                "-1/2", 
                0
            ], 
            [
                "-2422509/10830677", 
                "-3894863339684776814313081697657875475201381872839144217881169216136551352969038427083388098491410470437789716449967209934937934252126788955586831249936777449446400/28583618821289435037742607213849571523313067595464542205704343032725187224088061164350855255640547598195043981700695288127215750326728417998174818228788704185237319", 
                "-397396262284817902195518750447484467738433875625619305386034941318243098297881789882597287568741382199439516274482504827798133850433083944792237562183056160909729930992057485/6526115749784879050558803605909874187981844676874511737691169641374390387194634405552146366657075435511063663577173631783964708014716075847423927372481540285432488775602359258", 
                "-141684026473783820892575594258641268287679436584932965881435855210924901545643144446162003726293090033606802327914294484249382398550082991486607937626328444948807197293841392625146731/706579195931415109615307965032361919977669436242248481504515841719379142540127283081540459051902202177881754897616539024641795572297801575542230072186309552799345872624119801031540685", 
                "-20813221816914357982518292043359155746452151900048526045102795487522723996708401415625008827343492952777718261259023153897097105324137397039724751630300762308629989782068553202126465816436923/75433431908623183142488429688351204247600393808525490560961830568249775628259703434410917504956363427200703164644512204844250361659829356252519342817573969389096791523160985253205292482660742", 
                "4455773527786042588092083907851033822843272837895563702465530371608138692019912052019079569375498871929503276248071508887744487904143972850843507804028597047320440698445123168010293808768784838282345863/41571598384467849175812868633023554448289977380099024448463232093402962595617322202600928792836733607033456620693682767720471252852555142309965871473633810280083950883541484477514342188789792812525385628", 
                "-75499137344260679820353580436326398998930926250974788524685045232553716745443201139065856322006052762171344943895809949965919630427017360386209302584618012425537179309055529680467317194037981623976214013/328667105035841309939518752479440395875514280280387026285343518372913537403094949625023728235873021585927977470485863909982877479825185273333952870861603749016604835624306717904489504723972068095339638710", 
                "-13265183065488381266009839057010538085227654428175418322104965652304171484552496026061732447353820956619806068458733065869889002281450489479745348067967516453278862733879138251501886590950521161719913661943/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "4099/10582", 
                "-1049/1504", 
                "-8330081345301532317455109754418214816652315650333011196015221298882365880770132727271/16524556034141147801324780492401002061420934124118682123774002746763977055056843692400", 
                "-7095798282148343718982846036082608452676066969791091960193003581131246071743985192370047/34939979673246656281432902640705329236987019546211255368209910266643852112745405664940800", 
                "-1/2"
            ], 
            [
                "-81898334824634691944184031247431131918685461893775105880436926829828750019346417259/205928513843999698948231844185473624669029705403003123451517390125248948885538660800", 
                "-65062763667995407419069381737556106371261718491088032510455689894451512334269487950588682451290711928441241654818543395783765570187903491515476129559793447974638704/8375000314637804466058583913657924456330728805471110866271372508588479856657801921154800589902680446271147886638303719421274214845731426473465221741035090326274534467", 
                "595519257132697122276132346950163133187901877842444598001387382862763901354795509149512957370315243278458470407965275313598584696627683190186130691808524266282560983814126272560693214018536/3659848192982763013594191868603965789121315152735077483525633344902263502431702671926599810616651773013735110742403163869295058472365235546076719927655659014857935483175518600480385705541901", 
                "-518294740684496456803471402554539078769688104764770164483552638764509112965679425852639272022505470570621344502455991951113019940648915362887388265759790170319364415180624465394747887270338307384/1752026005782602776851197135181203774690150397538523710586022252284681046056205289969120373705678217793160767034247717820241933367104940732722279268297298248422381560543337532256485951104547342435", 
                "4901383569416424798492647411484116688647832051996573764222507618276624863095007787037687640670240656668224412599332800172570640994241532040030476634323742336810322463937627234852418100359056964538368/511048930086344345873953640728039200516777999075731417064726181969385285203976377846167066365060784983885075802483127432894090598656197735558855030861804079682771115505463153027531932028226352913354587", 
                "12752328389483689410515990238642737318993118066472606381132760746053399846899435128587384075971964607185589382436656275703006031133334624153059487399107298702896205183922875776132595231425533563898150792804160/161924483184481511511517015337557063086784471571294862628841811630403521181383492373965262067526341945232439288484291233058122635086853007794204739338696345168245424966722626765883057022414855041799113293635693", 
                "1706915562163109802118683566984627192306596817695223819942613596332714906964617284400659388662323874383526252473767943047628733319495413234503402273480428756125191576837414347687695100660489062363826090112/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "-1656934308253244988581858403803219199716164690711347689904304077574953842422756273565163945607503373942264139314679514448739489916590058700568338182678548041980672778664581308799454973058469586435861379584/277901965533656533991609120212698605457812465750388995002090140428969542674090849812639194526331406024183932053311361160203888833372202134519153261411724322430089724822763278647379629431113733686810071905825", 
                "256/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-216621150926835221608631615062704468054777030250912324619801895234491955399777131803/411857027687999397896463688370947249338059410806006246903034780250497897771077321600", 
                "-4885484058198508196203443281601063190237662004397501911215583542897080449642398286434863630209668111325728057049393401791541454277029004010592213199213457416759123384/8375000314637804466058583913657924456330728805471110866271372508588479856657801921154800589902680446271147886638303719421274214845731426473465221741035090326274534467", 
                "-10585760664661330643204571802880615261040598829932673081043688285518072521890252757652362155769030282966369517790027407526005873754643272453579726015912901607315101824329394673163191633552/98914816026561162529572753205512588895170679803650742797990090402763878444100072214232427313963561432803651641686571996467434012766627987731803241287990784185349607653392394607577992041673", 
                "4358697093805360377465257443469861247430115452692826352367626364872794604122040909454974725664929618891641562767643546984160701745920897436701969330011697900707289592344936622933939375140319792/47352054210340615590572895545437939856490551284824965150973574386072460704221764593760010100153465345761101811736424805952484685597430830614115655899926979687091393528198311682607728408231009255", 
                "-153168236544263274952895231608878646520244751624892930131953363071144526971718993344927738770945020520882012893729150005392832531070047876250952394822616948025322576998050851089138065636220530141824/13812133245576874212809557857514572986939945920965713974722329242415818519026388590436947739596237431996893940607652092780921367531248587447536622455724434586020840959607112243987349514276387916577151", 
                "-398510262171365294078624694957585541218534939577268949410398773314168745215607347768355752374123893974549668201145508615718938472916707004783108981222103084465506411997589868004143600982047923871817212275130/4376337383364365175986946360474515218561742474899861152130859773794689761659013307404466542365576809330606467256332195488057368515860892102546074036180982301844470945046557480159001541146347433562138197125289", 
                "-1973621118751095708699727874325975191104502570460102541808646970759701611177838735088262418140811979755952229422794184148820722900666571552394558878711745749269752760718260339513897460138690478358173916692/673603231770956764721043683206613091346866517434653210371811540905286294907643099256486131019421757740359389825760778083509907394901717217697936408830856883609531610612016618345251239931780753561398589536145", 
                "51779197132913905893183075118850599991130146584729615309509502424217307575711133548911373300234480435695754353583734826523109059893439334392760568208704626311896024333268165899982967908077174576120668112/7510863933342068486259705951694556904265201777037540405461895687269447099299752697638897149360308270923890055494901652978483481983032490122139277335452008714326749319534142666145395390030100910454326267725", 
                "-8/143", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/27", 
                "3617/18585", 
                0, 
                "2/9"
            ], 
            [
                "1/27", 
                "-3617/18585", 
                0, 
                "-2/9"
            ], 
            [
                "-1/18", 
                "3617/37170", 
                "1/2", 
                "1/9"
            ], 
            [
                "-1/18", 
                "3617/37170", 
                "-1/2", 
                "1/9"
            ], 
            [
                "-1/18", 
                "4117/37170", 
                0, 
                "-4/9"
            ], 
            [
                "-1/18", 
                "-11351/37170", 
                0, 
                "2/9"
            ], 
            [
                "-4/27", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "-82703/8765640", 
                "-141558661/957962265", 
                "-14/45", 
                0, 
                0
            ], 
            [
                "61832/365235", 
                "167418256/957962265", 
                "-2/15", 
                "1/4", 
                "1/6"
            ], 
            [
                "61832/365235", 
                "167418256/957962265", 
                "-2/15", 
                "-1/4", 
                "1/6"
            ], 
            [
                "61832/365235", 
                "167418256/957962265", 
                "-2/15", 
                0, 
                "-1/3"
            ], 
            [
                "4784/84285", 
                "4847804/73689405", 
                "13/45", 
                0, 
                0
            ], 
            [
                "-798779/2921880", 
                "-151902499/957962265", 
                "-2/15", 
                0, 
                "1/3"
            ], 
            [
                "-798779/2921880", 
                "-151902499/957962265", 
                "-2/15", 
                "1/4", 
                "-1/6"
            ], 
            [
                "-798779/2921880", 
                "-151902499/957962265", 
                "-2/15", 
                "-1/4", 
                "-1/6"
            ], 
            [
                "-414833/4382820", 
                "157074418/957962265", 
                "2/45", 
                0, 
                0
            ]
        ], 
        [
            [
                "715/3196", 
                "-1/5", 
                0, 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                "715/3196", 
                "-1/5", 
                0, 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "84/799", 
                "4/5", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-883/3196", 
                "-1/5", 
                0, 
                0, 
                "-11/1216", 
                "1/2", 
                0
            ], 
            [
                "-883/3196", 
                "-1/5", 
                0, 
                0, 
                "11/1216", 
                "-1/2", 
                0
            ], 
            [
                "-1/799", 
                "28175/482918", 
                "1/2", 
                0, 
                "5/1216", 
                "11607/754894", 
                "1/2"
            ], 
            [
                "-1/799", 
                "28175/482918", 
                "1/2", 
                0, 
                "-5/1216", 
                "-11607/754894", 
                "-1/2"
            ], 
            [
                "-6/47", 
                "15504/241459", 
                "-3264413/115147040", 
                1, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "791/1580", 
                "-104263/290505", 
                "-12727221/43275010", 
                "73953179/4405102674", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "151/1580", 
                "186242/290505", 
                "-12727221/43275010", 
                "73953179/4405102674", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/1580", 
                "-35308/290505", 
                "30547789/43275010", 
                "73953179/4405102674", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/316", 
                "2641/116202", 
                "253265/17310004", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "1/316", 
                "2641/116202", 
                "253265/17310004", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-36/395", 
                "57592/290505", 
                "3816937/21637505", 
                "-147906358/2202551337", 
                "4/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-73/948", 
                "5045/116202", 
                "-1414985/17310004", 
                "-40168039/2202551337", 
                "-35448314291/2406893879426", 
                "1/2", 
                0, 
                "43/1050", 
                "1/2"
            ], 
            [
                "-73/948", 
                "5045/116202", 
                "-1414985/17310004", 
                "-40168039/2202551337", 
                "-35448314291/2406893879426", 
                "1/2", 
                0, 
                "-43/1050", 
                "-1/2"
            ], 
            [
                "5/237", 
                "956/58101", 
                "27901/8655002", 
                "263365/20206893", 
                "-48522739532/1203446939713", 
                "-6576502983644/3033462984795281", 
                1, 
                0, 
                0
            ], 
            [
                "-789/1580", 
                "-104263/290505", 
                "-12727221/43275010", 
                "73953179/4405102674", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/4", 
                0, 
                0, 
                "2929/5856", 
                "88765/255892", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "-2927/5856", 
                "88765/255892", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "349/5856", 
                "-167127/255892", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "-117/1952", 
                "-10403/255892", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "17/1724", 
                "1/4", 
                0, 
                0, 
                "11834/575757", 
                "2866411/192146043", 
                "192668352707/385468892040", 
                "11966464981997/35982021343362", 
                "1/4"
            ], 
            [
                "17/1724", 
                "1/4", 
                0, 
                "1/61", 
                "-5038/575757", 
                "2857975/192146043", 
                "-192800539333/385468892040", 
                "11966464981997/35982021343362", 
                "1/4"
            ], 
            [
                "17/1724", 
                "1/4", 
                0, 
                "-1/61", 
                "278/30303", 
                "-2959136/192146043", 
                "-356620277/77093778408", 
                "-24015556361365/35982021343362", 
                "1/4"
            ], 
            [
                "17/1724", 
                "1/4", 
                0, 
                0, 
                "-1342/63973", 
                "-921750/64048681", 
                "638429337/128489630680", 
                "27542132457/11994007114454", 
                "-3/4"
            ], 
            [
                "-7/431", 
                "-743/218659", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "169/1240", 
                "-48921/3707810", 
                "-614999/197873110", 
                "-1/5", 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "169/1240", 
                "-48921/3707810", 
                "-614999/197873110", 
                "-1/5", 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/4464", 
                "1/4", 
                0, 
                0, 
                0, 
                "-957/4936", 
                "4441867/8885796", 
                "298836781/896065932", 
                "1/4", 
                0, 
                0
            ], 
            [
                "17/4464", 
                "1/4", 
                0, 
                0, 
                0, 
                "959/4936", 
                "-4443929/8885796", 
                "298836781/896065932", 
                "1/4", 
                0, 
                0
            ], 
            [
                "17/4464", 
                "1/4", 
                0, 
                0, 
                0, 
                "-959/4936", 
                "1447777/8885796", 
                "-597229151/896065932", 
                "1/4", 
                0, 
                0
            ], 
            [
                "17/4464", 
                "1/4", 
                0, 
                0, 
                0, 
                "957/4936", 
                "-481905/2961932", 
                "-148137/298688644", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "17/558", 
                "4444/370781", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "113/2480", 
                "146763/7415620", 
                "1844997/395746220", 
                "3/10", 
                0, 
                "273/2468", 
                "64131/1480966", 
                "-6524409/298688644", 
                "870326028/26754768607", 
                "1/2", 
                0
            ], 
            [
                "113/2480", 
                "146763/7415620", 
                "1844997/395746220", 
                "3/10", 
                0, 
                "-273/2468", 
                "-64131/1480966", 
                "6524409/298688644", 
                "-870326028/26754768607", 
                "-1/2", 
                0
            ], 
            [
                "121/4464", 
                "-21029/1483124", 
                "-3307763/395746220", 
                "256589173/20570013628", 
                "1/2", 
                0, 
                0, 
                "22954973/597377288", 
                "783292316/26754768607", 
                "-568175271/36045772056740", 
                "1/2"
            ], 
            [
                "121/4464", 
                "-21029/1483124", 
                "-3307763/395746220", 
                "256589173/20570013628", 
                "1/2", 
                0, 
                0, 
                "-22954973/597377288", 
                "-783292316/26754768607", 
                "568175271/36045772056740", 
                "-1/2"
            ], 
            [
                "-451/1240", 
                "-48921/3707810", 
                "-614999/197873110", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "13827643365265689706911828205717497526402955018206190399636598908804063860556586/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-14356113508159452442615694266009459966213058545801102670935216263151136247600/787343893858973142529700270450095809199559356850300936874391338839982840583277", 
                "37/264", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-14356113508159452442615694266009459966213058545801102670935216263151136247600/787343893858973142529700270450095809199559356850300936874391338839982840583277", 
                "37/264", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-14356113508159452442615694266009459966213058545801102670935216263151136247600/787343893858973142529700270450095809199559356850300936874391338839982840583277", 
                "37/264", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-14356113508159452442615694266009459966213058545801102670935216263151136247600/787343893858973142529700270450095809199559356850300936874391338839982840583277", 
                "37/264", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "1/11432", 
                "-217/4288", 
                "-326/8577", 
                "1829022993/7315692172", 
                "37449995119222811/168525399740021208", 
                "1/8"
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "-435/11432", 
                "109/4288", 
                "-326/8577", 
                "-1828823093/7315692172", 
                "37449995119222811/168525399740021208", 
                "1/8"
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "-109/2858", 
                "-27/1072", 
                "325/8577", 
                "79187/1828923043", 
                "-4681354815782491/42131349935005302", 
                "1/2"
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "109/2858", 
                "27/1072", 
                "-325/8577", 
                "-79187/1828923043", 
                "4681354815782491/42131349935005302", 
                "-1/2"
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "435/11432", 
                "-109/4288", 
                "326/8577", 
                "1828823093/7315692172", 
                "-37449995119222811/168525399740021208", 
                "-1/8"
            ], 
            [
                "2304607227544281617818638034286249587733825836367698399939433151467343976759431/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "1/66", 
                "-1/11432", 
                "217/4288", 
                "326/8577", 
                "-1829022993/7315692172", 
                "-37449995119222811/168525399740021208", 
                "-1/8"
            ], 
            [
                "5140390654890462976014056756414849194217534838930037598703469304671279994680062/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "-29/264", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "5140390654890462976014056756414849194217534838930037598703469304671279994680062/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "-29/264", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "5140390654890462976014056756414849194217534838930037598703469304671279994680062/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "-29/264", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "5140390654890462976014056756414849194217534838930037598703469304671279994680062/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "-29/264", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-9218428910177126471274552137144998350935303345470793599757732605869375907037724/29131724072782006273598910006653544940383696203461134664352479537079365101581249", 
                "-2/33", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/43.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,4,3) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(6, forbid_induced=(3,0), density=(4,6), minimize=True)
construction = GraphBlowupConstruction("5:12233445511122334455")
problem.set_extremal_construction(construction)
problem.solve_sdp()
problem.make_exact()
# Number of 6-vertex graphs that appear in the construction
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
print len(construction.subgraphs(6)),len(problem._sharp_graphs)
# rank condition of Section 4.1 in arxiv:1203.4393v4 for type tau_6
print problem.types[5]
print problem._exact_Q_matrices[5].nrows()
print problem._exact_Q_matrices[5].rank()
problem.write_certificate("43.js")


==> anc/43.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,4,3) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(6, forbid_induced=(3,0), density=(4,6), minimize=True)
Forbidding 3-sets from spanning exactly 0 edges.
Generating graphs...
Generated 38 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [10, 15] flags of order 4.
Generated 7 types of order 4, with [7, 9, 8, 10, 9, 12, 16] flags of order 5.
Computing products..........
sage: construction = GraphBlowupConstruction("5:12233445511122334455")
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Found 46 orbits.
Density of construction is 3/25.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 3 zero eigenvectors for type 3.
Found 4 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 8 zero eigenvectors for type 9.
sage: problem.solve_sdp()
Writing SDP input file...
Running SDP solver...
Returncode is 0. Objective value is 0.12.
Checking numerical bound...
Bound of 3/25 appears to have been met.
The following 17 graphs appear to be sharp:
0.119999999853 : graph 0 (6:121323454656)
0.119999999759 : graph 1 (6:12131423243456)
0.119999999810 : graph 2 (6:12131423454656)
0.119999999772 : graph 3 (6:1213141523243456)
0.119999999733 : graph 4 (6:1213141523263645)
0.119999999886 : graph 5 (6:121314151623243456)
0.119999999733 : graph 6 (6:1213142324354656)
0.119999999733 : graph 8 (6:121314152324253456)
0.119999999962 : graph 14 (6:1213141516232425263456)
0.119999999800 : graph 15 (6:12131415232425343545)
0.119999999772 : graph 16 (6:12131415232425343546)
0.120000000115 : graph 17 (6:1213141516232425343545)
0.119999999810 : graph 19 (6:12131415232425343646)
0.119999999886 : graph 24 (6:121314151623242526343545)
0.119999999886 : graph 33 (6:12131415162324252634353645)
0.120000000573 : graph 36 (6:1213141516232425263435364546)
0.120000000093 : graph 37 (6:121314151623242526343536454656)
sage: problem.make_exact()
Type 0 (3 flags) blocks: [3] 
Type 1 (10 flags) blocks: [7, 3] 
Type 2 (15 flags) blocks: [11, 4] 
Type 3 (7 flags) blocks: [3, 4] 
Type 4 (9 flags) blocks: [5, 4] 
Type 5 (8 flags) blocks: [5, 3] 
Type 6 (10 flags) blocks: [8, 2] 
Type 7 (9 flags) blocks: [3, 6] 
Type 8 (12 flags) blocks: [6, 6] 
Type 9 (16 flags) blocks: [5, 11] 
Creating bases..........
Transforming matrices..........
Rounding matrices..........
Constructing R matrix..........
Constructing DR matrix................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 16.
All eigenvalues appear to be positive.
Bound of 3/25 attained by:
3/25 : graph 0 (6:121323454656)
3/25 : graph 1 (6:12131423243456)
3/25 : graph 2 (6:12131423454656)
3/25 : graph 3 (6:1213141523243456)
3/25 : graph 4 (6:1213141523263645)
3/25 : graph 5 (6:121314151623243456)
3/25 : graph 6 (6:1213142324354656)
3/25 : graph 8 (6:121314152324253456)
3/25 : graph 14 (6:1213141516232425263456)
3/25 : graph 15 (6:12131415232425343545)
3/25 : graph 16 (6:12131415232425343546)
3/25 : graph 17 (6:1213141516232425343545)
3/25 : graph 19 (6:12131415232425343646)
3/25 : graph 24 (6:121314151623242526343545)
3/25 : graph 33 (6:12131415162324252634353645)
3/25 : graph 36 (6:1213141516232425263435364546)
3/25 : graph 37 (6:121314151623242526343536454656)
Diagonalizing..........
Verifying..........
sage: # Number of 6-vertex graphs that appear in the construction
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(6)),len(problem._sharp_graphs)
Found 46 orbits.
17 17
sage: # rank condition of Section 4.1 in arxiv:1203.4393v4 for type tau_6
sage: print problem.types[5]
4:121324
sage: print problem._exact_Q_matrices[5].nrows()
8
sage: print problem._exact_Q_matrices[5].rank()
7
sage: problem.write_certificate("43.js")
Written certificate.


==> anc/53.js <==
{
    "admissible_graphs": [
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; minimize 5:12131415232425343545 density; forbid induced 3.0", 
    "number_of_admissible_graphs": 38, 
    "bound": "31/625", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 10, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        "1/3", 
        1
    ], 
    "numbers_of_flags": [
        3, 
        10, 
        15, 
        7, 
        9, 
        8, 
        10, 
        9, 
        12, 
        16
    ], 
    "flags": [
        [
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:12152534(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:12132345(4)", 
            "5:1213152345(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:1213152435(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:1213142345(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "373213086289586998357283368741436547658186287884117903283299000091808914618332733379/1994158337949356327667995877394865035400094712199332423321734125468669720198696140800", 
                0
            ], 
            [
                "131540474778598715728143025531268340834698826337164372506669306814039255425877095694242982737600294056548279064942747318872340459268219104065331770319270339741676640983999/70864368998813301913836247008534895748292936722330716701859811082556954036902302451015681820939270090578838848734343325829351147534520467546143658106361748630831974318080000"
            ]
        ], 
        [
            [
                "23191709/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "165699659375/189986480128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22925433578389676132170678660941316453633165509352960229238730031363182460322114535196322678141758560781788077898939516005836014549504340427898438734114906471421309211/29852020220574908497761731786580585542059022078715919967968301308019580288289928799784479988832373599123555682603005409988888072252812392099100100415978848911360000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "193946543830142767580402375373861510030473746968793558917381432700604043216484556727749458091765885936699846981673777971263084229819677281327007145965800675853944242020075673/1069738145075262220278531568867096481954975831992520388327373260870817278312405109903181856560705181796049427592907648886122429963255617315449319481585815611483879647361892352", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4525932218517403790542932749892009212312584087945972323350276713665129552886490702919795317628029135362501386133875441511925698716332036003938773372706586225450925502158034020841/203367691143235782658388001160022206741714039701549674835352153175468585219768510555356615768031505611960978748655563409995159809367397924944747845088235409484225437520442868891648", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "632169661173798628323389479969198497697014720240485616359690762582654967335882118683236746768973274821836936192815841054743373857737556893446422102521283162054384013835595067424497109/4745783901964105197072346251150763451809880172602035874929339755308126886047504875304827294977128278641870253466714574958809001457176580984866103228059181357938429659350862681437372416", 
                0, 
                0, 
                0
            ], 
            [
                "1581165/1048576", 
                0, 
                0
            ], 
            [
                "44113472994564708478170899044000505224529901820990658715054302035075734346047756289342093/34319383601890546915234467499113488693315817748186747767308949534657623489937103493529600", 
                0
            ], 
            [
                "63017654907407893732026226864113445547815870643392788655684168983118852301065898268635963003195998364262646942409234467531795045315006266373585848789037700904785333722387/50990508385759192650464634633679966266385322979855035581308195484483533374259436757678572552545830185382262168707851036730092292724417528188257735479400237294140543467520"
            ]
        ], 
        [
            [
                "520001/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391/5643110861410243699648684099681007439783585453761890588423967413188896415276384859942860028355035443646116030495374704797954411017520733294000539276118084697456640000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2716627172509668829211164466805388360630275127169503993608690441746858544579713843459478697793078497893484987135608179103197024234731724998897722387035058735377248160220629145027/333151491006373765656696640199978013576616204283397211486292962278711178750182201495990521499085619500557724817513620393091404455979342654937126058468055694435404381894432784384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13306321483113067848850627981002495211250747419396178967275104309454962765851684187705521023630074422580664608777789712919363162894092643864639864547009234178240901038424384486855111186937/145709258511796204874616583581694269596026929229220514206019439245956391314180435762642611618079385754518160410786122834507000332798379812235807205822251281014287331707092768259537462099968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17455966429936950505349345925829976000645939708386910992700898101996025001113065128589213670517258521840451664449750426669139556888109671551194399303954648828562802022422859795956366660849658841631595/75384873697190587270181439000841586849249989205715855787015717910184976908726239425232275132281247558182572832271787431154757274587826741885127158180997827414190287270229887731843554754966241205551104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1536139852206729546689148639016994558239014743562025574985151157178458238568172039058340794651070568680606931312161412495333553243690904611682896856992835700538081350199780546180126850440297284187094462363473708983/3363998036836003672495937029054299654030440831553832419110405604148139236472904011627914680490706132815214383030712196523856863769932602464899194909957352164966837936315356345155453205269516531941529145720454512640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "559702807955901258290551256664523745412572884144453303585681709724162601040339234114003170524563490124892267823547689941034159162370996769661398265640162825610032575387410535130149835155776896826258457654332225600477929/805379690833761820574560361652942042950016561872647264657814929894779512982429782013819378546020486312418046803790482634353437963028216997050002627359059843763709594933542542995686346163642582531883381483620903935279104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "421266706830862651362337338907215953067559783035088012054728342773405781107072312503499344096910273606252830633142689934410360955228654353552789936410695564090609711009999160822505752732550292055221924141165158667877817767157/1173781863110334235626546149016519301739468049129308534521319568911447047096949505500649977071929372442398069250688685055219668955684660617488940695583798750053731035538858778569263987096607830732981576986698135582493489758208", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "960701502917794572354011647910608426496514500006317768551748040941387990306973174107807400268755956708248788364824207359704425441897511686858258198028091080632422865534604829225796590330334287985654315170393415968219685720033401/27608134898867414719682139842623304700235597940987527958018676671997921270633091072229333014735111691059385508373639327541517415561865091714435641272611344488242198020751305003663737011080415940131024020515399838458040665188401152", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "781315/1048576", 
                0, 
                0, 
                0
            ], 
            [
                "1818971825/5120425984", 
                0, 
                0
            ], 
            [
                "9968751691527/7881529753600", 
                0
            ], 
            [
                "5296322251980299196981848426964954805792703191740025924537862541402829702753834095237089080929190936665499465220025162021927327123914309044145185419496148912173834778475793207231/3511767979384730749850483217738362303102876180127481461338089426446924717229251739873948415322459533827989493574908828557089257898844609773243958873139718530135128376413782016000"
            ]
        ], 
        [
            [
                "1353579/1048576", 
                0, 
                0, 
                0
            ], 
            [
                "551663/524288", 
                0, 
                0
            ], 
            [
                "459563/1048576", 
                0
            ], 
            [
                "95094577075/165274451968"
            ]
        ], 
        [
            [
                "118397/262144", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22043895205/31037063168", 
                0, 
                0, 
                0
            ], 
            [
                "66841337357830327/92458797833912320", 
                0, 
                0
            ], 
            [
                "431061/524288", 
                0
            ], 
            [
                "10103/16384"
            ]
        ], 
        [
            [
                "616349/1048576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "181152847789/646288769024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "85554280210031937/189952528523198464", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3881229735384897172855/44855082462757224185856", 
                0, 
                0, 
                0
            ], 
            [
                "508781/1048576", 
                0, 
                0
            ], 
            [
                "121044632477/266747772928", 
                0
            ], 
            [
                "99147045718613255/253848993088405504"
            ]
        ], 
        [
            [
                "427911/262144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11701972343/28043575296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "227106475523054241/785306070498148352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "177360660460942927377883/238138399678062123810816", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28635176354083627872302141553/92988065951746845509095522304", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1344635857867630869630460621580153/15013079340329797089913545190539264", 
                0, 
                0, 
                0
            ], 
            [
                "4151882461298560566829013126128737211/22030513895303264168025466823969226752", 
                0, 
                0
            ], 
            [
                "58413/131072", 
                0
            ], 
            [
                "49421539925/122500939776"
            ]
        ], 
        [
            [
                "411621/524288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "267836303545/431615901696", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "42264565490106593/561693439652003840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "248135/524288", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8888660987/26018840576", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28792874162024621/93204365831045120", 
                0, 
                0, 
                0
            ], 
            [
                "22951457167664357278191/60383033634638257979392", 
                0, 
                0
            ], 
            [
                "938160086027572995886863475/3008293393880102637167050752", 
                0
            ], 
            [
                "2052153641431073127385611266609681/7869857202931587053880510041292800"
            ]
        ], 
        [
            [
                "481457/524288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16555620269/29696720896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49917443692018561/295117043346178048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "172448329604141857880589/104684466873604109238272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22235351224002894049364322595/60275059887664217589665497088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1521557/262144", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "304011284497/398867038208", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "407249514032170999/1275115746610905088", 
                0, 
                0, 
                0
            ], 
            [
                "17805972234478161279011/61004580917971105349632", 
                0, 
                0
            ], 
            [
                "13742868917225295176995454485/32674101498045301772275417088", 
                0
            ], 
            [
                "1041219627813191362087893263791869/2882088503549686223102637136412672"
            ]
        ], 
        [
            [
                "2582333992700709839177616730535835162526116378967395494651986793812193699810069873/4280776981033486548861695656666724781944420008000832858161472161528427419218739200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "192555934374187162453760105388552894720867163497514451413505500132892263590705294712395/338471681091267440040688580104792986422623126024014462275025213038551852621505478393856", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2404797/1048576", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1803597/1048576", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "801599/524288", 
                0, 
                0, 
                0
            ], 
            [
                "481750800282330937/378997716183416832", 
                0, 
                0
            ], 
            [
                "6948627343054077737252249047373/4859155203559201818509737721856", 
                0
            ], 
            [
                "4116255815133354356945246280498878859/7286163864870272617417014297098190848"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "1389559916545835151112183820952258233933803839792356804779944445745025224511335343871/11196392588687609950718501062243096429745588636523537098498970002754267438549982001370", 
                "-72/229"
            ], 
            [
                "280438172952346703420555074606125885908309702109728454503920252106169236158261396700027/806140266385507916451732076481502942941682381829694671091925840198307255575598704098640", 
                "193/229"
            ], 
            [
                "-68647828704992423597244220689035867370682493577118262056033178899064695498270526602493/134356711064251319408622012746917157156947063638282445181987640033051209262599784016440", 
                "-42/229"
            ]
        ], 
        [
            [
                "-38174001820609/793869244976115", 
                "-13916829309480363372985783233532133825418487070994742232780844617585053555114334102293/264263498215034666653226393474770892125763068936483257622418405530727733139621812000000", 
                "-548501564974679715528478479260762629291209771596599474179230278819499787438654204608419316404236776315524657170542399898971315363495412771108804512087250957666064677384/1765258385536005062177142256892481366929753744220177937651382212414965049444802819210116846216915409180197681998218342732449373120311834212948179782526847798299440809247", 
                "-29865362193786444831906171277568036262151981235807499913628715894057900367881876609334794716379627488051555010657964405200608376789750453350204846162225300630316567223103963548/466053544823833070495706908023389208603228413966010922078467582779551515849212389816781947794513423905889732296962088464945191404256684507028798171755819024077028013574241842219", 
                "-12/89", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3102958546201/128735553239370", 
                "382478418013071636606853806978624204363226116333730144200846763678506546154318383897707/792790494645103999959679180424312676377289206809449772867255216592183199418865436000000", 
                "-182833854991559905176159493086920876430403257198866491393076759606499929146218068202806438801412258771841552390180799966323771787831804257036268170695750319222021559128/1765258385536005062177142256892481366929753744220177937651382212414965049444802819210116846216915409180197681998218342732449373120311834212948179782526847798299440809247", 
                "-29865362193786444831906171277568036262151981235807499913628715894057900367881876609334794716379627488051555010657964405200608376789750453350204846162225300630316567223103963548/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-4/89", 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                "234590608478/12873555323937", 
                "-1756295789183745688307368811408903118105713712906793940368561307227592954902782656899/31320118306967071603345350337750624251942289651731349051545885099938101705436659200000", 
                "1033922965569765441472504284544797861208140715424711972079075173988965332859930546398891091011266374092831472437495142867154285968984617184803107099743846521411354572735/3530516771072010124354284513784962733859507488440355875302764424829930098889605638420233692433830818360395363996436685464898746240623668425896359565053695596598881618494", 
                "-59730724387572889663812342555136072524303962471614999827257431788115800735763753218669589432759254976103110021315928810401216753579500906700409692324450601260633134446207927096/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-8/89", 
                0, 
                "435619/1581165", 
                "1/2", 
                0
            ], 
            [
                "17406312329/167189030181", 
                "11864753713585037/76449846043800000", 
                "-642257618637617537928862500077364522087317701554205379772168185063518188880174295242587622331029250484040599780554181352424859177182754229418383055054833197616085280/22925433578389676132170678660941316453633165509352960229238730031363182460322114535196322678141758560781788077898939516005836014549504340427898438734114906471421309211", 
                "1368295272277712766655214552792599589547533260662225266321774032444596647179755292841011048667160644229617641880228300989634965835980303067736189669105231771600767473499621563109/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-4/89", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6594210/2064062101", 
                "-346104908142363/943825259800000", 
                "249927104874120783813689224962475361210900491282453884781949011981067777395231137775775983200288410940426270763937570460847888518062568816344274130381300030139428320/22925433578389676132170678660941316453633165509352960229238730031363182460322114535196322678141758560781788077898939516005836014549504340427898438734114906471421309211", 
                "-4897450926218047553339634294440832663587084085635375882619884268419642377148328198218001545536128488176698814352237569071131201128256832350276212225199967496710947867005372005/17261242400882706314655811408273674392712163480222626743646947510353759846267125548769701770167163848366286381368966239442414496453951278038103635990956260151001037539786734897", 
                "81/178", 
                0, 
                "471433/1581165", 
                "65835645096078622655142376509659369212166791349461550337723550775430160681907472028929005/88226945989129416956341798088001010449059803641981317430108604070151468692095512578684186", 
                "1/2"
            ], 
            [
                "3102958546201/128735553239370", 
                "382478418013071636606853806978624204363226116333730144200846763678506546154318383897707/792790494645103999959679180424312676377289206809449772867255216592183199418865436000000", 
                "-182833854991559905176159493086920876430403257198866491393076759606499929146218068202806438801412258771841552390180799966323771787831804257036268170695750319222021559128/1765258385536005062177142256892481366929753744220177937651382212414965049444802819210116846216915409180197681998218342732449373120311834212948179782526847798299440809247", 
                "-29865362193786444831906171277568036262151981235807499913628715894057900367881876609334794716379627488051555010657964405200608376789750453350204846162225300630316567223103963548/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-4/89", 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "234590608478/12873555323937", 
                "-1756295789183745688307368811408903118105713712906793940368561307227592954902782656899/31320118306967071603345350337750624251942289651731349051545885099938101705436659200000", 
                "1033922965569765441472504284544797861208140715424711972079075173988965332859930546398891091011266374092831472437495142867154285968984617184803107099743846521411354572735/3530516771072010124354284513784962733859507488440355875302764424829930098889605638420233692433830818360395363996436685464898746240623668425896359565053695596598881618494", 
                "-59730724387572889663812342555136072524303962471614999827257431788115800735763753218669589432759254976103110021315928810401216753579500906700409692324450601260633134446207927096/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-8/89", 
                0, 
                "-435619/1581165", 
                "-1/2", 
                0
            ], 
            [
                "6594210/2064062101", 
                "-346104908142363/943825259800000", 
                "249927104874120783813689224962475361210900491282453884781949011981067777395231137775775983200288410940426270763937570460847888518062568816344274130381300030139428320/22925433578389676132170678660941316453633165509352960229238730031363182460322114535196322678141758560781788077898939516005836014549504340427898438734114906471421309211", 
                "-4897450926218047553339634294440832663587084085635375882619884268419642377148328198218001545536128488176698814352237569071131201128256832350276212225199967496710947867005372005/17261242400882706314655811408273674392712163480222626743646947510353759846267125548769701770167163848366286381368966239442414496453951278038103635990956260151001037539786734897", 
                "81/178", 
                0, 
                "-471433/1581165", 
                "-65835645096078622655142376509659369212166791349461550337723550775430160681907472028929005/88226945989129416956341798088001010449059803641981317430108604070151468692095512578684186", 
                "-1/2"
            ], 
            [
                "142678/23191709", 
                "-1463145718967/5302389100000", 
                "-1757643970260966977738284638378000824329545470025107292374441095490576248860132788233620200720704097006581723339399916514437436285875442786032694656948621081213847360/22925433578389676132170678660941316453633165509352960229238730031363182460322114535196322678141758560781788077898939516005836014549504340427898438734114906471421309211", 
                "-109318731419054555641362206258684939512033238250380581473383646600577643840063982167588897372950459879306156900425174543321271320227341514543767588316766171927465711451874722/193946543830142767580402375373861510030473746968793558917381432700604043216484556727749458091765885936699846981673777971263084229819677281327007145965800675853944242020075673", 
                "-3962354999756122713514294831337101880340563144700675100357345248833469237579864069730029302764983760924348475795211283500799905175740634624004377008503435404743768405406342007232/4525932218517403790542932749892009212312584087945972323350276713665129552886490702919795317628029135362501386133875441511925698716332036003938773372706586225450925502158034020841", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-416021623398362/2381607734928345", 
                "-13916829309480363372985783233532133825418487070994742232780844617585053555114334102293/1585580989290207999919358360848625352754578413618899545734510433184366398837730872000000", 
                "-91416927495779952588079746543460438215201628599433245696538379803249964573109034101403219400706129385920776195090399983161885893915902128518134085347875159611010779564/1765258385536005062177142256892481366929753744220177937651382212414965049444802819210116846216915409180197681998218342732449373120311834212948179782526847798299440809247", 
                "-14932681096893222415953085638784018131075990617903749956814357947028950183940938304667397358189813744025777505328982202600304188394875226675102423081112650315158283611551981774/1398160634471499211487120724070167625809685241898032766235402748338654547547637169450345843383540271717669196890886265394835574212770053521086394515267457072231084040722725526657", 
                "-2/89", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "100783967920014957897916113067669451084993298907283321705834649793662963571704254347/298075101572849121020072476874059238386576745175740545048657111672058696610922492800", 
                "44869585086286553265700654182609085672095278133336036070483398086659642388613961398112822065436633023118420603303657756464218452532902165257277075354919305788701022868/1084361844522957152984074407714147253904297748225206275804190789566792493794744581072779715668498027855406767085188062990375442166310016303134456212912991411239716402563", 
                "8526124081107924659413492863255571540011179386623916883620074517670706136871788264624883044825152834022485456614666921527385014472130560780282737341967935297856450153010858721877171457068959530416/48364572298964803661944207362959759245533588622452415887956379139763763732536898232703098967781574937810657952413018731562734674950468999398384302478325996729865047311198320651438968484491780788899", 
                "-33567602381186102941126385122549999408256326941747503116006392342477360992743702519944525063159466484313050162540518000504889948640814835341404442715013948212646905541382852781867420786746210599899763149/123227546067771374389486358130481487451289858247191747407297716944997791858727240547679505300359008008825774466663991409200603879033811649477441009890221412501476635854134208734818177064806990300788778012", 
                "67111596264343503671556045192109093129908304094740665053628864804044554857977195040787204836004469463889583659674643234381529649072864453320061599084384799907749841866171501487017340194111153434717235389473585711/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "5046995630468403051006798279904400061158258714522362017166989869723753427379050255489391350993568541365989799018809442105296005465476040803244188142259979973599354618359834494336660951893066341065301400591901741610050203687/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "300997615642279583697003354808342403434566153929331408535663167509538175988663982252772793638232952577528601535909353386509092683404850108425253236948635725402918985660997038656910001768840707867084635904781618634367006900853/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "-43001577673187402183664019082663894248241514800123655690506002502152285075652444931997464984320878793854626822088885299729800759020086044932876230457274170420878159214323035369414203247722001048326727338294847469468035651248608/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "214/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5153503831091359798536167769256106683865364311756598703066360332486713902062503947/104026209944886941564052139580208593262429468115023545923021273872127867273610534400", 
                "227056791631210479727557119433549891659605744533146487868722157368336439531984385679818032247873676707033971117723020033297680428115661267856569550147604991141675565459/1084361844522957152984074407714147253904297748225206275804190789566792493794744581072779715668498027855406767085188062990375442166310016303134456212912991411239716402563", 
                "-121097684916706959420432763525478760016195628581695908247289425912721335077304338534964329515573283433690535739399543519093120799380412423617161398279876293477231558022654103778689599910680335552/2303074871379276364854486064902845678358742315354876947045541863798274463454138011081099950846741663705269426305381844360130222616688999971351633451348856987136430824342777173878046118309132418519", 
                "-125011445721968328149638085211527330679544281353287233565753224907858368501201678443525151791955170404998728224281732649311144686610316712794853040545829277946696960598145866248032745881969514823504761/1466994596044897314160551882505731993467736407704663659610687106488068950699133816043803634528083428676497315079333231061911950940878710112826678689169302529779483760168264389700216393628654646437961643", 
                "-2508844720162373969030132530546134322613394545597781871163695880525030088148680188440643171439419419210825557371014700350711388750387456198880807442406908407766349228641925289234293091368641249895971416428919092/48757429494359860318570868021562196650011057409495004013292743886216646996065121117986144429506032515417946391304460307812449946656620276178984782930247673452158695161567993073902199101100619767996514048087363535", 
                "-188672733849286095364740122613248600417131166898032224940822051204626296350618701139790330878264244537046347626871381013282093662260786572083894883822802989667265593209713439040622839323105283778142108433342121181684119764/6030106895862547985108401688065505157696010187286851448534157640075783995850273707865048137045415865171015708597743972537790356421330281760227008243810129242538850104476686371272119001789852745882984918610103854227024772707", 
                "-236297193588331635799516652372904316714986513365082601093417813745805670869605369245167426781416523518807500271181174621184708274822499150539451139286779447979861633603025712590471403257781490288178592672912672572774098875436/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "33758247892969549377829697223773524456563432179536327831799104768044784545372012843811094006382745969007370589303423973619656670632590913779080405218794675844427713775730233374119561428118206430462103704829599882573037333690496/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-168/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "322657867437514967734175/841605964876737611072067", 
                "1564881084005656396991425577823535018868315137769953732013760834970818138566876082578253094239084403382128368911207240383572495963147310296814380453440636133788889600/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "9173973208031412728632059841867365164808654675525520207089925180746643111802962955735064948826885697505713624899570217651283543487969434485332574382699451212395521262203413405225319459967368574051/96729144597929607323888414725919518491067177244904831775912758279527527465073796465406197935563149875621315904826037463125469349900937998796768604956651993459730094622396641302877936968983561577798", 
                "28317121660863433158841585543665851519715467124909439306244756896347309515693232025316468687897349327303103577120685229233821871803181533404020615012089118538885633196260726399450045459703490977312563187/61613773033885687194743179065240743725644929123595873703648858472498895929363620273839752650179504004412887233331995704600301939516905824738720504945110706250738317927067104367409088532403495150394389006", 
                "-186908931652096860692744873525687007034697893647034749401695343099114741567076674038827916272236746731206504024140595176127998461903865486816620154459314676378593017533823434047954835306963773117249870523954472354/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "-14056118671771814104673139134687020731076271933903400758091242814744659078121093234914379650430686218009952898201917885489515977838428599620250168844798822730211286694123651208526401529571343641471587078283988028035466922418/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "-838292424872890803193523361989589123584118821223745418164744148764882022846933333750713014057882428673864703342999881394202893641632199367389957613184050898785699604925019789904291406795462906022347864482475909841508112677142/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "119761403239344353745157735389101312953046461779783639212811109772349354696676902707806023975024503556716624233481194573079258188672763003644832866133343016686184032204376304112947967923562208527115558381419294821509108636187712/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-596/5291", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "322657867437514967734175/841605964876737611072067", 
                "1564881084005656396991425577823535018868315137769953732013760834970818138566876082578253094239084403382128368911207240383572495963147310296814380453440636133788889600/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "9173973208031412728632059841867365164808654675525520207089925180746643111802962955735064948826885697505713624899570217651283543487969434485332574382699451212395521262203413405225319459967368574051/96729144597929607323888414725919518491067177244904831775912758279527527465073796465406197935563149875621315904826037463125469349900937998796768604956651993459730094622396641302877936968983561577798", 
                "28317121660863433158841585543665851519715467124909439306244756896347309515693232025316468687897349327303103577120685229233821871803181533404020615012089118538885633196260726399450045459703490977312563187/61613773033885687194743179065240743725644929123595873703648858472498895929363620273839752650179504004412887233331995704600301939516905824738720504945110706250738317927067104367409088532403495150394389006", 
                "-186908931652096860692744873525687007034697893647034749401695343099114741567076674038827916272236746731206504024140595176127998461903865486816620154459314676378593017533823434047954835306963773117249870523954472354/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "-14056118671771814104673139134687020731076271933903400758091242814744659078121093234914379650430686218009952898201917885489515977838428599620250168844798822730211286694123651208526401529571343641471587078283988028035466922418/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "-838292424872890803193523361989589123584118821223745418164744148764882022846933333750713014057882428673864703342999881394202893641632199367389957613184050898785699604925019789904291406795462906022347864482475909841508112677142/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "119761403239344353745157735389101312953046461779783639212811109772349354696676902707806023975024503556716624233481194573079258188672763003644832866133343016686184032204376304112947967923562208527115558381419294821509108636187712/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-596/5291", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "564018821339768432752/620195994750727790031", 
                "3749143745146101957578589087153996330287985815384325036602470484897843667201746119530090530785429687291110537380555791084391214388161964871312854136797428886192742400/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "3276364188414139254668109131383571442557335134811214842721699907404778135759979300463227759815372476712715196264178391655992785910026576883692730861218721446540164685710629504946845233693536204/35640804936598971011012680444332910276738090362897874641087972836966664504448709088211568878247291774363049338550492801446377800258267501398956744641360351311617573552835903206660993724754444207", 
                "15335705506430459572379596866066409130829516045133701246261641926543280337572576500604627887325548049302405181750697044865473014647453820183003988040779586437486024279122657388375177704589322180894112919/30806886516942843597371589532620371862822464561797936851824429236249447964681810136919876325089752002206443616665997852300150969758452912369360252472555353125369158963533552183704544266201747575197194503", 
                "160566062090391934017928481954952596647257250918258039754476536353601925641515532060201162972122842829492835671744940822445528880024797196728371676314042138097046350633083218510994757847593039993342170651450821888/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "12075054966354310103343367847247910426696394681474062396212611277096082966439596872946581176208911650370966248119768384850053994384690340613369272564659391338704997965421660098599861716678738161801094939733895755627783664896/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "720143828078724985293765035803136965226625564541204117618035241891979187412130649128129300667174166914460953207409294083610539504220949792120232043540661174795768788123506933609055705166572160878258568146019573555121063239424/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "-102882279292859579056242886777214550724764745690015475296911557388326962423990896285900476971833130572212938938829482586269429853356467546755292663523945678763970175316511187425888187209503105311884506529004494880222589969342464/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "512/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19226891834323482970/111838622004229601481", 
                "571251070371516666343164659892640923234839537007429423984155063679865882023479567809252099567968478749888550508391875490688029900932704286778498231983010942005529600/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "60029555423553713176572855401515079682997413325934810046999444921511299783533450035905657817064524583873491989138143681659600937711826389850621120058075599385562683501786663804224618379703414/584275490763917557557584925316932955356362137096686469526032341589617450892601788331337194725365438923984415386073652482727504922266680350802569584284595923141271697587473823060016290569744987", 
                "-13635492432315182041586566721674504945307879123428977330367629755695510799961106960165895624679620626654730718284265793337497209923269664685092204871114951188988583727606908013483447715264941181043665803/34342103002493661715102755544560414535605370331184585343017396525655122321284640808369698198460707150000625671037505802564102720386472099034696674887438754303690209992135763090031295247569161231367364364", 
                "836997087729460205997243354927119122615534311952360334877452278511434845350290869438881116747389936092570370193253071287933450417885160312942060287075886466116739580859104420503991345816149242010676924485880161881/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "-14056118671771814104673139134687020731076271933903400758091242814744659078121093234914379650430686218009952898201917885489515977838428599620250168844798822730211286694123651208526401529571343641471587078283988028035466922418/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "-838292424872890803193523361989589123584118821223745418164744148764882022846933333750713014057882428673864703342999881394202893641632199367389957613184050898785699604925019789904291406795462906022347864482475909841508112677142/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "119761403239344353745157735389101312953046461779783639212811109772349354696676902707806023975024503556716624233481194573079258188672763003644832866133343016686184032204376304112947967923562208527115558381419294821509108636187712/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-596/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "909646427639878/42866470680042009", 
                "-249547511419676849687398813048954906513440042885187878278142650936538603347849691764341795427638538192361633595931801869131741173454141336372293840367465010664064000/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "-12594703467707672084005299997217271874975006258350419627700384294056938418162943088093053047262046468595539931535528955939751146440920637724790856733879488934114992813314481087520612106984/223946144409320642988725536725539653260391773513486573218103618853820410460943575443210883374996335348403378837130568218753355662041655941281168870940818675025401187270016796880036907079243", 
                "892854050802417219436729151800756964586481731232150513036482408388846428235636012119418156430470939144982402307980716164038527038802045664545288631694927799017208868548156178996436202745180802673271/13162937141622714340782964946171105609660931518276958736304099856517869805015193870590148792050865139900584772340937448280606638706965158694786000340145172212989731694954297849762857511525167202517196", 
                "-38965689322946560397512963482521462889171312956624296388028791679467881431542476696022437432985558397428009791698929409911016014360153292875941963565543647312245465325273519879595509986865882221229193268812419/392451521418764686351087860656499091471917288462780791214698206826580907212482768676776172104111415417315781608813210603319834756530864622368217877169490664045738826520861577060922261833312769309285854737383915", 
                "98520007469569879477930157180001566849463670065217078903034824812102145756613561395337251577092360732571424084148787652314565529171078717724266835430415068632893278805763111379661695978444220380599509134244204882696586382011/253264489626227015374552870898751216623232427866047760838434620883182927825711495730332021755907466337182659761105246846587194969695871833929534346240025428186631704388020827593428998075173815327085366581624361877535040453694", 
                "-838292424872890803193523361989589123584118821223745418164744148764882022846933333750713014057882428673864703342999881394202893641632199367389957613184050898785699604925019789904291406795462906022347864482475909841508112677142/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "119761403239344353745157735389101312953046461779783639212811109772349354696676902707806023975024503556716624233481194573079258188672763003644832866133343016686184032204376304112947967923562208527115558381419294821509108636187712/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-596/5291", 
                "32268/156263", 
                "1/2", 
                0, 
                0
            ], 
            [
                "12026020151947/22555364735618", 
                "2445228368145470576520436205139985206177792593882791562619330225326453030183332999245622212534240015034780036449043848220293476707446134248330753111626169669365753600/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "6340688327345646485610274248505360810122790041139348991790922481434576214642121799298749224523567748410778567631070139198169612554452628370910334709034030859353589668811956713692236898/58917691241599748221185355623662102936172526575502913238122499040731494464862819111605073237305007984320804745364527287227928350971232818016619013665040430156643301044466402757178875843", 
                "3329049044835287663601414519026909580579239318572244228815126214396289359103585119564125241995019080798758823733521205856134958711552752464093433399700748112438468818307452907096777896485201030281/6926039011640470581837918940368905871960500667338573394529913105244867037629673175790659716943364977585153787077578241663039536283591243722591949665953787010255054825021993080643439890305270824792", 
                "-14088685854671207872259338725655307465199323628394870487688222138318678984525179459154089429835085004457706504258560568973578486358091656913973751974139712201442325989039619987585210799862674794837919183503/206499090459755162510438232389633828714505282011460558387107712089755804900017242134583621207109400377435296821264514918873893584073067415084566102167582564612332978963884018448262174076986461094073062213830", 
                "3912392998261540247907750041121610737814376537835223589568445052191777688479261820609963065344719502452341063006906233084757691492474876059491805104616274248457239681325021760527237056776090814219601348230982417275950041/66631015423895557846501676111221051466254256213114380646786272266030762385085897324475670022601280278132770260748552182738014988080997588510795671202321870083302211099189904654940541456241466805336849929393412753889776494", 
                "11300435170838376109471618797260578942888388088680286239420535906526199153459145270920071973673280353528184946790948120438167212747469965712643442644951063191944995373855240900586188359444511678958251749759269421526567520190419/24277455191422533825330284318500336132945013819808063315170560110582162352612157209341569975462325564404099300267896003664740212778204330160066800516270228181461389957560521380980959532479949169961199228483490662736151265735122", 
                "59880701619672176872578867694550656476523230889891819606405554886174677348338451353903011987512251778358312116740597286539629094336381501822416433066671508343092016102188152056473983961781104263557779190709647410754554318093856/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-298/5291", 
                "219196/781315", 
                "-96496237/1322888600", 
                "1/2", 
                0
            ], 
            [
                "139649/520001", 
                "-1251764359819318768111316535051157633531291151843120613295113023639529479535788048469027122529715401255756058742990426634314293173695851957120598680589631274973222400/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "-697847589132736853376192986516667472769076406703621084951548400893814007747231868140299936574823621472152342770517036960939285974315613337061929849343428386443629086042359461630/2716627172509668829211164466805388360630275127169503993608690441746858544579713843459478697793078497893484987135608179103197024234731724998897722387035058735377248160220629145027", 
                "28640090364177779759763854735951179272586377038218667597212897939800125157848739697356003149000790353009205617424484022827455001048715369169448412917440407476230902556591559890130076791406/39918964449339203546551883943007485633752242258188536901825312928364888297555052563116563070890223267741993826333369138758089488682277931593919593641027702534722703115273153460565333560811", 
                "-5385200974687003379179736536637260286720657151689726910341345903115283396633272665436498640580149706653732120418351009041956195723529900908379737715414819114348080345163916785769037867851111116827916/17455966429936950505349345925829976000645939708386910992700898101996025001113065128589213670517258521840451664449750426669139556888109671551194399303954648828562802022422859795956366660849658841631595", 
                "-35515253437197803956348052111379123485774867359975252685328268325425609569566332717201558937885610962373561640984529338856392519036495845556916088739245939861631812888091875059429897004154328654917678238548267839/1536139852206729546689148639016994558239014743562025574985151157178458238568172039058340794651070568680606931312161412495333553243690904611682896856992835700538081350199780546180126850440297284187094462363473708983", 
                "-457842605675697402402208463110563948489314737187961569616375077060307148871734675230740964510616574832839390753206410248437154884358746104550185562630625790170424744500494496911250874396106676589528164076504563240897585/1119405615911802516581102513329047490825145768288906607171363419448325202080678468228006341049126980249784535647095379882068318324741993539322796531280325651220065150774821070260299670311553793652516915308664451200955858", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-272284273/2751325291", 
                "-268526229921005025382755547366748425239701129088392447459542045682177789579175594181648567092284321670274989556788291043887630481301654138763360017634810719200243200/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "345654231559948875801681094030348504753343377718797203377084678410505065285782292642200131711032575631363270932001002202126609617152910057693787013134125887271094530494223833665615/28747348739497315550712542387734619632189571395707691260367162254565257118742531891488203580046356664708858133869005751270030910451931113938335698299604991537762040031454697612675714", 
                "-770908454081095668653844680554093623791176647956679834340806329137754364967449850499503986210043289574336558432422977804324673189846979039006776003206484227255511252715365253648561000601296133/1689689927211629807718448143539620851905464910304604389980461845631828991858910264891597881664641370476983114681038848905352411876943460288507428559637420592889742577463282039678809438962008008", 
                "1659852273324652571425844001769063383874145817481101410099564056624219219366541799516905686674479599516370247920459043929478296874240165879279601494766737441199741946678681945639238867408010900032048439/50377919116798039158438212341945310737864181998404625124934791922360528153212305961108470653112808094031543503601979731367136761179084512096747036391213116519232246636712373371130074183212115416948783170", 
                "-2851332637208535527351109477803185179285904004201213466839376008424733591840751873644553594581597785596916859848452447243504423518940695480521316827425883985721279882664865412943653169339013988170398166539261390064003/16255431916051612063064570898077836415285254016373354634492869545262445080528396517315362288997628757778182547145292067025619660424737152600828414540698187383093976847814077739678102331359225861267833600730278788458106", 
                "-37081432115538520952884256976497841640354254629805961206597940627500155318949884885108923628579084185297972646987068115977016547435464695702200450855348449064177631941835045490812232375573264419258991907170711613109267265/2961387556894673557615306699011995136977923130008302429271841926150544322104434887697190775245465426250804989054390827478011736128104943908278458223502101510302682356374789141373622777809215561107733499449071805652128722339", 
                "-411830530099054115772987883691213323653135441975950618400430150131593963843690120972564506940960939663575035849865282344842180633699375463037055300570950524661634520139042341072964530636477762376381437756239672376984761996420664/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "4099/10582", 
                "522661/781315", 
                "12869910822110097996494196697658238227932528436412226440573827462905589294147427169517093/21687566752941889171597292262420762311087371754357079849915541001884517346572435119488000", 
                "199447710928365982759132952961549302922019568419000685292358114544747576039419905527695131607/326857405458772846909249156739970339247699385969364043633324463829564494838576636450004120320", 
                "1/2"
            ], 
            [
                "909646427639878/42866470680042009", 
                "-249547511419676849687398813048954906513440042885187878278142650936538603347849691764341795427638538192361633595931801869131741173454141336372293840367465010664064000/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "-12594703467707672084005299997217271874975006258350419627700384294056938418162943088093053047262046468595539931535528955939751146440920637724790856733879488934114992813314481087520612106984/223946144409320642988725536725539653260391773513486573218103618853820410460943575443210883374996335348403378837130568218753355662041655941281168870940818675025401187270016796880036907079243", 
                "892854050802417219436729151800756964586481731232150513036482408388846428235636012119418156430470939144982402307980716164038527038802045664545288631694927799017208868548156178996436202745180802673271/13162937141622714340782964946171105609660931518276958736304099856517869805015193870590148792050865139900584772340937448280606638706965158694786000340145172212989731694954297849762857511525167202517196", 
                "-38965689322946560397512963482521462889171312956624296388028791679467881431542476696022437432985558397428009791698929409911016014360153292875941963565543647312245465325273519879595509986865882221229193268812419/392451521418764686351087860656499091471917288462780791214698206826580907212482768676776172104111415417315781608813210603319834756530864622368217877169490664045738826520861577060922261833312769309285854737383915", 
                "98520007469569879477930157180001566849463670065217078903034824812102145756613561395337251577092360732571424084148787652314565529171078717724266835430415068632893278805763111379661695978444220380599509134244204882696586382011/253264489626227015374552870898751216623232427866047760838434620883182927825711495730332021755907466337182659761105246846587194969695871833929534346240025428186631704388020827593428998075173815327085366581624361877535040453694", 
                "-838292424872890803193523361989589123584118821223745418164744148764882022846933333750713014057882428673864703342999881394202893641632199367389957613184050898785699604925019789904291406795462906022347864482475909841508112677142/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "119761403239344353745157735389101312953046461779783639212811109772349354696676902707806023975024503556716624233481194573079258188672763003644832866133343016686184032204376304112947967923562208527115558381419294821509108636187712/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-596/5291", 
                "-32268/156263", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "12026020151947/22555364735618", 
                "2445228368145470576520436205139985206177792593882791562619330225326453030183332999245622212534240015034780036449043848220293476707446134248330753111626169669365753600/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "6340688327345646485610274248505360810122790041139348991790922481434576214642121799298749224523567748410778567631070139198169612554452628370910334709034030859353589668811956713692236898/58917691241599748221185355623662102936172526575502913238122499040731494464862819111605073237305007984320804745364527287227928350971232818016619013665040430156643301044466402757178875843", 
                "3329049044835287663601414519026909580579239318572244228815126214396289359103585119564125241995019080798758823733521205856134958711552752464093433399700748112438468818307452907096777896485201030281/6926039011640470581837918940368905871960500667338573394529913105244867037629673175790659716943364977585153787077578241663039536283591243722591949665953787010255054825021993080643439890305270824792", 
                "-14088685854671207872259338725655307465199323628394870487688222138318678984525179459154089429835085004457706504258560568973578486358091656913973751974139712201442325989039619987585210799862674794837919183503/206499090459755162510438232389633828714505282011460558387107712089755804900017242134583621207109400377435296821264514918873893584073067415084566102167582564612332978963884018448262174076986461094073062213830", 
                "3912392998261540247907750041121610737814376537835223589568445052191777688479261820609963065344719502452341063006906233084757691492474876059491805104616274248457239681325021760527237056776090814219601348230982417275950041/66631015423895557846501676111221051466254256213114380646786272266030762385085897324475670022601280278132770260748552182738014988080997588510795671202321870083302211099189904654940541456241466805336849929393412753889776494", 
                "11300435170838376109471618797260578942888388088680286239420535906526199153459145270920071973673280353528184946790948120438167212747469965712643442644951063191944995373855240900586188359444511678958251749759269421526567520190419/24277455191422533825330284318500336132945013819808063315170560110582162352612157209341569975462325564404099300267896003664740212778204330160066800516270228181461389957560521380980959532479949169961199228483490662736151265735122", 
                "59880701619672176872578867694550656476523230889891819606405554886174677348338451353903011987512251778358312116740597286539629094336381501822416433066671508343092016102188152056473983961781104263557779190709647410754554318093856/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "-298/5291", 
                "-219196/781315", 
                "96496237/1322888600", 
                "-1/2", 
                0
            ], 
            [
                "-272284273/2751325291", 
                "-268526229921005025382755547366748425239701129088392447459542045682177789579175594181648567092284321670274989556788291043887630481301654138763360017634810719200243200/3700893667313846938512199343734290968956647604864185241652528292036834449811414952466824968151870402236883164113269839557595365755324287724008382979225226659521216391", 
                "345654231559948875801681094030348504753343377718797203377084678410505065285782292642200131711032575631363270932001002202126609617152910057693787013134125887271094530494223833665615/28747348739497315550712542387734619632189571395707691260367162254565257118742531891488203580046356664708858133869005751270030910451931113938335698299604991537762040031454697612675714", 
                "-770908454081095668653844680554093623791176647956679834340806329137754364967449850499503986210043289574336558432422977804324673189846979039006776003206484227255511252715365253648561000601296133/1689689927211629807718448143539620851905464910304604389980461845631828991858910264891597881664641370476983114681038848905352411876943460288507428559637420592889742577463282039678809438962008008", 
                "1659852273324652571425844001769063383874145817481101410099564056624219219366541799516905686674479599516370247920459043929478296874240165879279601494766737441199741946678681945639238867408010900032048439/50377919116798039158438212341945310737864181998404625124934791922360528153212305961108470653112808094031543503601979731367136761179084512096747036391213116519232246636712373371130074183212115416948783170", 
                "-2851332637208535527351109477803185179285904004201213466839376008424733591840751873644553594581597785596916859848452447243504423518940695480521316827425883985721279882664865412943653169339013988170398166539261390064003/16255431916051612063064570898077836415285254016373354634492869545262445080528396517315362288997628757778182547145292067025619660424737152600828414540698187383093976847814077739678102331359225861267833600730278788458106", 
                "-37081432115538520952884256976497841640354254629805961206597940627500155318949884885108923628579084185297972646987068115977016547435464695702200450855348449064177631941835045490812232375573264419258991907170711613109267265/2961387556894673557615306699011995136977923130008302429271841926150544322104434887697190775245465426250804989054390827478011736128104943908278458223502101510302682356374789141373622777809215561107733499449071805652128722339", 
                "-411830530099054115772987883691213323653135441975950618400430150131593963843690120972564506940960939663575035849865282344842180633699375463037055300570950524661634520139042341072964530636477762376381437756239672376984761996420664/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "4099/10582", 
                "-522661/781315", 
                "-12869910822110097996494196697658238227932528436412226440573827462905589294147427169517093/21687566752941889171597292262420762311087371754357079849915541001884517346572435119488000", 
                "-199447710928365982759132952961549302922019568419000685292358114544747576039419905527695131607/326857405458772846909249156739970339247699385969364043633324463829564494838576636450004120320", 
                "-1/2"
            ], 
            [
                "-457737475463569330509182156058973320064521960427103790107891814462948092496812779253/968744080111759643315235549840692524756374421821156771408135612934190763985498101600", 
                "259195848309223221579829976252758426233268279056350983054350556136273655954304010246353242920592720810211619595169918495733658887081490924076748741046265910813211232144/1084361844522957152984074407714147253904297748225206275804190789566792493794744581072779715668498027855406767085188062990375442166310016303134456212912991411239716402563", 
                "9161886926920636196370764871764335030096206436677820401918344003712493146027636041933445774781912572049360769246514525002623898668877726004272834682937285838611915832629792766715291856600031292064/48364572298964803661944207362959759245533588622452415887956379139763763732536898232703098967781574937810657952413018731562734674950468999398384302478325996729865047311198320651438968484491780788899", 
                "-7735590505256192012495996333276981365996474258332117802781393654853083813554616818157624218882101976452019217457650403717338977555499546093178132215887883343941567342205447397664683280806212697151540792/30806886516942843597371589532620371862822464561797936851824429236249447964681810136919876325089752002206443616665997852300150969758452912369360252472555353125369158963533552183704544266201747575197194503", 
                "80283031045195967008964240977476298323628625459129019877238268176800962820757766030100581486061421414746417835872470411222764440012398598364185838157021069048523175316541609255497378923796519996671085325725410944/1023906019381557066689988228452806129650232205599395084279147621610549586917367543477709033019626682823776874217393666464061448879789025799758680441535201142495332598392927854551946181123113015127926795009834634235", 
                "6037527483177155051671683923623955213348197340737031198106305638548041483219798436473290588104455825185483124059884192425026997192345170306684636282329695669352498982710830049299930858339369080900547469866947877813891832448/126632244813113507687276435449375608311616213933023880419217310441591463912855747865166010877953733168591329880552623423293597484847935916964767173120012714093315852194010413796714499037586907663542683290812180938767520226847", 
                "360071914039362492646882517901568482613312782270602058809017620945989593706065324564064650333587083457230476603704647041805269752110474896060116021770330587397884394061753466804527852583286080439129284073009786777560531619712/12138727595711266912665142159250168066472506909904031657585280055291081176306078604670784987731162782202049650133948001832370106389102165080033400258135114090730694978780260690490479766239974584980599614241745331368075632867561", 
                "-51441139646429789528121443388607275362382372845007737648455778694163481211995448142950238485916565286106469469414741293134714926678233773377646331761972839381985087658255593712944093604751552655942253264502247440111294984671232/2228922145842094288358126860158079607680458812038650671781567661614089987837519605456015029616752257650683726879957972442965219814114810184647811553548990229603415980953905559911877937707923595264179200630904854511741533806027687", 
                "256/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1009932195801564266593426054435374589260471959135953695942357678671756226548359186501/1937488160223519286630471099681385049512748843642313542816271225868381527970996203200", 
                "-986902977046358284046432276406976575361326143220235279462643910266592882239912200516138304880920711553478605765050002204944591181735100497316261033288519375504646453176/1084361844522957152984074407714147253904297748225206275804190789566792493794744581072779715668498027855406767085188062990375442166310016303134456212912991411239716402563", 
                "-192540401262463898540931634322087066902384092393365520923033782324956611071275922437864156951837709138707611760828315578439661787065608754002616397441785002225076233372719798992165608822278451152/1307150602674724423295789388188101601230637530336551780755577814588209830609105357640624296426529052373261025740892398150344180404066729713469846012927729641347703981383738395984836986067345426727", 
                "33582564661263813921772929113416668614265060020189918824591327144905842385191166534183349238107902965433413946456995033057714874565760056159382493418419644191625608068693527233071729104912068575193795/832618554511968745874907825205955996292499042210755050049308898277012107153562436132969630407831135194768746396378320332436512696174403037009736553312306841226193485500906815775798493681128312843167419", 
                "-2508844720162373969030132530546134322613394545597781871163695880525030088148680188440643171439419419210825557371014700350711388750387456198880807442406908407766349228641925289234293091368641249895971416428919092/27673135658961001802432114282508273774330600151335002277814800584068907754523447121019163054584504941183158762632261255785444564318622318912396768690140571418792772929538590663566113003327378787241264729995530655", 
                "-188672733849286095364740122613248600417131166898032224940822051204626296350618701139790330878264244537046347626871381013282093662260786572083894883822802989667265593209713439040622839323105283778142108433342121181684119764/3422493103057121829385849606739881305719357133324969741059927309232201727374479672031513807512263058610576483258179011440367499590484754512561274949189532813332860870108389562073364838853700207122775224076004890236960006131", 
                "-11252247313730077895215078684424015081666024445956314337781800654562174803314541392627020322924596358038452393865770220056414679753452340501878625680322830856183887314429795837641495393227690013722790127281555836798766613116/328073718803007213855814652952707245039797484051460315069872433926785977738002124450561756425166561681136477030647243292766759632137896353514416223192840921371099864291358397040283236925404718512989178763290414361299341428853", 
                "1607535613950930922753795105893977355074449151406491801514243084192608787874857754467194952684892665190827170919210665410459841458694805418051447867561651230687033989320487303529502925148486020498195414515695232503477968270976/60241139076813359144814239463731881288661048974017585723826153016597026698311340688000406205858169125694154780539404660620681616597697572558048960906729465664957188674429879997618322640754691763896735152186617689506527940703451", 
                "-8/143", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/27", 
                "689746/3546405", 
                0, 
                "2/9"
            ], 
            [
                "1/27", 
                "-689746/3546405", 
                0, 
                "-2/9"
            ], 
            [
                "-1/18", 
                "344873/3546405", 
                "1/2", 
                "1/9"
            ], 
            [
                "-1/18", 
                "344873/3546405", 
                "-1/2", 
                "1/9"
            ], 
            [
                "-1/18", 
                "787421/7092810", 
                0, 
                "-4/9"
            ], 
            [
                "-1/18", 
                "-2166913/7092810", 
                0, 
                "2/9"
            ], 
            [
                "-4/27", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "4402913/554097960", 
                "-2236063170191/25791357389850", 
                "-14/45", 
                0, 
                0
            ], 
            [
                "3407003/23087415", 
                "575831843479/2865706376650", 
                "-2/15", 
                "1/4", 
                "1/6"
            ], 
            [
                "3407003/23087415", 
                "575831843479/2865706376650", 
                "-2/15", 
                "-1/4", 
                "1/6"
            ], 
            [
                "3407003/23087415", 
                "575831843479/2865706376650", 
                "-2/15", 
                0, 
                "-1/3"
            ], 
            [
                "526097/10655730", 
                "36016085963/3967901136900", 
                "13/45", 
                0, 
                0
            ], 
            [
                "-15653897/61566440", 
                "-1138210846213/8597119129950", 
                "-2/15", 
                0, 
                "1/3"
            ], 
            [
                "-15653897/61566440", 
                "-1138210846213/8597119129950", 
                "-2/15", 
                "1/4", 
                "-1/6"
            ], 
            [
                "-15653897/61566440", 
                "-1138210846213/8597119129950", 
                "-2/15", 
                "-1/4", 
                "-1/6"
            ], 
            [
                "-31759957/277048980", 
                "4003917222863/25791357389850", 
                "2/45", 
                0, 
                0
            ]
        ], 
        [
            [
                "2840181/12326980", 
                "-1/5", 
                0, 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                "2840181/12326980", 
                "-1/5", 
                0, 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "241564/3081745", 
                "4/5", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3323309/12326980", 
                "-1/5", 
                0, 
                0, 
                "41309/508781", 
                "1/2", 
                0
            ], 
            [
                "-3323309/12326980", 
                "-1/5", 
                0, 
                0, 
                "-41309/508781", 
                "-1/2", 
                0
            ], 
            [
                "50953/1232698", 
                "-14278629349/362305695578", 
                "1/2", 
                0, 
                "29812/508781", 
                "-48816008597/484178529908", 
                "1/2"
            ], 
            [
                "50953/1232698", 
                "-14278629349/362305695578", 
                "1/2", 
                0, 
                "-29812/508781", 
                "48816008597/484178529908", 
                "-1/2"
            ], 
            [
                "19360/616349", 
                "23232087150/181152847789", 
                "-20271089104685549/85554280210031937", 
                1, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "78875407/102698640", 
                "-7072748745131/22467786898560", 
                "-215934942431650009/908425902092216964", 
                "-12999919794326811632543/886803302304714636889415", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4421683/9336240", 
                "15395038153429/22467786898560", 
                "-215934942431650009/908425902092216964", 
                "-12999919794326811632543/886803302304714636889415", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7851809/34232880", 
                "-1337742230197/7489262299520", 
                "692490959660566955/908425902092216964", 
                "-12999919794326811632543/886803302304714636889415", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1109441/1711644", 
                "86179361915/187231557488", 
                "-55424538728742850/227106475523054241", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-1109441/1711644", 
                "86179361915/187231557488", 
                "-55424538728742850/227106475523054241", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-624356/2139555", 
                "28788396119/234039446860", 
                "-11171533091404232/227106475523054241", 
                "51999679177307246530172/886803302304714636889415", 
                "4/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "621715/1711644", 
                "-226925029/1766335448", 
                "7684009535305276/227106475523054241", 
                "-39788769619754990540774/177360660460942927377883", 
                "-7177888122546494385370609169/28635176354083627872302141553", 
                "1/2", 
                0, 
                "74543/467304", 
                "1/2"
            ], 
            [
                "621715/1711644", 
                "-226925029/1766335448", 
                "7684009535305276/227106475523054241", 
                "-39788769619754990540774/177360660460942927377883", 
                "-7177888122546494385370609169/28635176354083627872302141553", 
                "1/2", 
                0, 
                "-74543/467304", 
                "-1/2"
            ], 
            [
                "476809/1711644", 
                "-88607682599/374463114976", 
                "33047673546349309/227106475523054241", 
                "-2656245734453325718712/177360660460942927377883", 
                "-211654455051236057475874534/1507114544951769888015902187", 
                "-94945657597312099950541673882482/1344635857867630869630460621580153", 
                1, 
                0, 
                0
            ], 
            [
                "-23823233/102698640", 
                "-7072748745131/22467786898560", 
                "-215934942431650009/908425902092216964", 
                "-12999919794326811632543/886803302304714636889415", 
                "-1/5", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/4", 
                0, 
                0, 
                "2977619/5955240", 
                "8729073098/26665982961", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "-2977621/5955240", 
                "8729073098/26665982961", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "-163321/5955240", 
                "-17936909863/26665982961", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/4", 
                0, 
                0, 
                "54441/1985080", 
                "159587889/8888660987", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "-129487/823242", 
                "1/4", 
                0, 
                0, 
                "6095337021/71109287896", 
                "1884890224979325/28792874162024621", 
                "137708710013397309550949/275417486011972287338292", 
                "31629815218103282534155726469/90063368258647007605138893600", 
                "1/4"
            ], 
            [
                "-129487/823242", 
                "1/4", 
                0, 
                "15353/248135", 
                "-3214906415/71109287896", 
                "1884895904576027/28792874162024621", 
                "-137708775998574977787343/275417486011972287338292", 
                "31629815218103282534155726469/90063368258647007605138893600", 
                "1/4"
            ], 
            [
                "-129487/823242", 
                "1/4", 
                0, 
                "-15353/248135", 
                "3214906415/71109287896", 
                "-1884895904576027/28792874162024621", 
                "21011141848392540775859/275417486011972287338292", 
                "-58433553040543725070983167131/90063368258647007605138893600", 
                "1/4"
            ], 
            [
                "-129487/823242", 
                "1/4", 
                0, 
                0, 
                "-6095337021/71109287896", 
                "-1884890224979325/28792874162024621", 
                "-2334563984801652504385/30601942890219143037588", 
                "-1608692465220946665776095269/30021122752882335868379631200", 
                "-3/4"
            ], 
            [
                "-117981/274414", 
                "-18084369111/267836303545", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "708518/7221855", 
                "22009544286/82778101345", 
                "-157981163469411/49917443692018561", 
                "-1/5", 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "708518/7221855", 
                "22009544286/82778101345", 
                "-157981163469411/49917443692018561", 
                "-1/5", 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2160/28321", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1200345/3043114", 
                "7296272349485/14592541655856", 
                "225752928835118635/698142024055150284", 
                "1/4", 
                0, 
                0
            ], 
            [
                "2160/28321", 
                "1/4", 
                0, 
                0, 
                0, 
                "1200345/3043114", 
                "-7296269306371/14592541655856", 
                "225752928835118635/698142024055150284", 
                "1/4", 
                0, 
                0
            ], 
            [
                "2160/28321", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1200345/3043114", 
                "4659700121201/14592541655856", 
                "-472389095220031649/698142024055150284", 
                "1/4", 
                0, 
                0
            ], 
            [
                "2160/28321", 
                "1/4", 
                0, 
                0, 
                0, 
                "1200345/3043114", 
                "-1553234388105/4864180551952", 
                "6961079183264793/232714008018383428", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "45025/481457", 
                "-18802632/16555620269", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "990249/9629140", 
                "-33014316429/82778101345", 
                "473943490408233/99834887384037122", 
                "3/10", 
                0, 
                "361255/1521557", 
                "-184254375239/2432090275976", 
                "26605908016317845/814499028064341998", 
                "-823208332175309799934/17805972234478161279011", 
                "1/2", 
                0
            ], 
            [
                "990249/9629140", 
                "-33014316429/82778101345", 
                "473943490408233/99834887384037122", 
                "3/10", 
                0, 
                "-361255/1521557", 
                "184254375239/2432090275976", 
                "-26605908016317845/814499028064341998", 
                "823208332175309799934/17805972234478161279011", 
                "-1/2", 
                0
            ], 
            [
                "476469/1925828", 
                "-25816667175/33111240538", 
                "-118605053459451/49917443692018561", 
                "20749566214048913290915/114965553069427905253726", 
                "1/2", 
                0, 
                0, 
                "42099482677144560/407249514032170999", 
                "1423090680040948090780/17805972234478161279011", 
                "-15352166089295943233/2748573783445059035399090897", 
                "1/2"
            ], 
            [
                "476469/1925828", 
                "-25816667175/33111240538", 
                "-118605053459451/49917443692018561", 
                "20749566214048913290915/114965553069427905253726", 
                "1/2", 
                0, 
                0, 
                "-42099482677144560/407249514032170999", 
                "-1423090680040948090780/17805972234478161279011", 
                "15352166089295943233/2748573783445059035399090897", 
                "-1/2"
            ], 
            [
                "-5804819/14443710", 
                "22009544286/82778101345", 
                "-157981163469411/49917443692018561", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "36844033816552232346155538054968776237199917426423588121159694334247209263612715314/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-401582418835856031626731795611510695344590724791230449274002831432178222207022600/2582333992700709839177616730535835162526116378967395494651986793812193699810069873", 
                "37/264", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-401582418835856031626731795611510695344590724791230449274002831432178222207022600/2582333992700709839177616730535835162526116378967395494651986793812193699810069873", 
                "37/264", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-401582418835856031626731795611510695344590724791230449274002831432178222207022600/2582333992700709839177616730535835162526116378967395494651986793812193699810069873", 
                "37/264", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-401582418835856031626731795611510695344590724791230449274002831432178222207022600/2582333992700709839177616730535835162526116378967395494651986793812193699810069873", 
                "37/264", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "-11/173145384", 
                "-23171743/129858984", 
                "-7723915/57715128", 
                "17343024975738170653/69372115240655654928", 
                "55589017744250549641944879501955/250150584349946798541080965705428", 
                "1/8"
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "-23171735/173145384", 
                "11585861/129858984", 
                "-7723915/57715128", 
                "-17343032644589656811/69372115240655654928", 
                "55589017744250549641944879501955/250150584349946798541080965705428", 
                "1/8"
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "-5792933/43286346", 
                "-2896471/32464746", 
                "1930979/14428782", 
                "-696972283316/4335757202540978433", 
                "-6948628343236149993325361924402/62537646087486699635270241426357", 
                "1/2"
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "5792933/43286346", 
                "2896471/32464746", 
                "-1930979/14428782", 
                "696972283316/4335757202540978433", 
                "6948628343236149993325361924402/62537646087486699635270241426357", 
                "-1/2"
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "23171735/173145384", 
                "-11585861/129858984", 
                "7723915/57715128", 
                "17343032644589656811/69372115240655654928", 
                "-55589017744250549641944879501955/250150584349946798541080965705428", 
                "-1/8"
            ], 
            [
                "6140672302758705391025923009161462706199986237737264686859949055707868210602119219/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "1/66", 
                "11/173145384", 
                "23171743/129858984", 
                "7723915/57715128", 
                "-17343024975738170653/69372115240655654928", 
                "-55589017744250549641944879501955/250150584349946798541080965705428", 
                "-1/8"
            ], 
            [
                "27139894102444083952240922455948821140149829292750055996858002874406330642864074638/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "-29/264", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "27139894102444083952240922455948821140149829292750055996858002874406330642864074638/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "-29/264", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "27139894102444083952240922455948821140149829292750055996858002874406330642864074638/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "-29/264", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "27139894102444083952240922455948821140149829292750055996858002874406330642864074638/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "-29/264", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-24562689211034821564103692036645850824799944950949058747439796222831472842408476876/95546357729926264049571819029825901013466306021793633302123511371051166892972585301", 
                "-2/33", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/53.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,5,3) as stated in arxiv:1203.4393v4
from flagmatic.all import *
problem = GraphProblem(6, forbid_induced=(3,0), density=(5, binomial(5, 2)), minimize=True)
construction = GraphBlowupConstruction("5:12233445511122334455")
problem.set_extremal_construction(construction)
problem.solve_sdp()
problem.make_exact(2^20)
# Number of 6-vertex graphs that appear in the construction
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
print len(construction.subgraphs(6)),len(problem._sharp_graphs)
# rank condition of Section 4.1 in arxiv:1203.4393v4 for type tau_6
print problem.types[5]
print problem._exact_Q_matrices[5].nrows()
print problem._exact_Q_matrices[5].rank()
problem.write_certificate("53.js")


==> anc/53.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,5,3) as stated in arxiv:1203.4393v4
sage: from flagmatic.all import *
sage: problem = GraphProblem(6, forbid_induced=(3,0), density=(5, binomial(5, 2)), minimize=True)
Forbidding 3-sets from spanning exactly 0 edges.
Generating graphs...
Generated 38 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [10, 15] flags of order 4.
Generated 7 types of order 4, with [7, 9, 8, 10, 9, 12, 16] flags of order 5.
Computing products..........
sage: construction = GraphBlowupConstruction("5:12233445511122334455")
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Found 46 orbits.
Density of construction is 31/625.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 2 zero eigenvectors for type 2.
Found 3 zero eigenvectors for type 3.
Found 4 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 8 zero eigenvectors for type 9.
sage: problem.solve_sdp()
Writing SDP input file...
Running SDP solver...
Returncode is 0. Objective value is 0.049599999.
Checking numerical bound...
Bound of 31/625 appears to have been met.
The following 17 graphs appear to be sharp:
0.049599999590 : graph 0 (6:121323454656)
0.049599999326 : graph 1 (6:12131423243456)
0.049599999468 : graph 2 (6:12131423454656)
0.049599999361 : graph 3 (6:1213141523243456)
0.049599999255 : graph 4 (6:1213141523263645)
0.049599999682 : graph 5 (6:121314151623243456)
0.049599999255 : graph 6 (6:1213142324354656)
0.049599999255 : graph 8 (6:121314152324253456)
0.049599999895 : graph 14 (6:1213141516232425263456)
0.049599999441 : graph 15 (6:12131415232425343545)
0.049599999361 : graph 16 (6:12131415232425343546)
0.049600000322 : graph 17 (6:1213141516232425343545)
0.049599999468 : graph 19 (6:12131415232425343646)
0.049599999682 : graph 24 (6:121314151623242526343545)
0.049599999682 : graph 33 (6:12131415162324252634353645)
0.049600001603 : graph 36 (6:1213141516232425263435364546)
0.049600000261 : graph 37 (6:121314151623242526343536454656)
sage: problem.make_exact(2^20)
Type 0 (3 flags) blocks: [3] 
Type 1 (10 flags) blocks: [7, 3] 
Type 2 (15 flags) blocks: [11, 4] 
Type 3 (7 flags) blocks: [3, 4] 
Type 4 (9 flags) blocks: [5, 4] 
Type 5 (8 flags) blocks: [5, 3] 
Type 6 (10 flags) blocks: [8, 2] 
Type 7 (9 flags) blocks: [3, 6] 
Type 8 (12 flags) blocks: [6, 6] 
Type 9 (16 flags) blocks: [5, 11] 
Creating bases..........
Transforming matrices..........
Rounding matrices..........
Constructing R matrix..........
Constructing DR matrix................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 16.
All eigenvalues appear to be positive.
Bound of 31/625 attained by:
31/625 : graph 0 (6:121323454656)
31/625 : graph 1 (6:12131423243456)
31/625 : graph 2 (6:12131423454656)
31/625 : graph 3 (6:1213141523243456)
31/625 : graph 4 (6:1213141523263645)
31/625 : graph 5 (6:121314151623243456)
31/625 : graph 6 (6:1213142324354656)
31/625 : graph 8 (6:121314152324253456)
31/625 : graph 14 (6:1213141516232425263456)
31/625 : graph 15 (6:12131415232425343545)
31/625 : graph 16 (6:12131415232425343546)
31/625 : graph 17 (6:1213141516232425343545)
31/625 : graph 19 (6:12131415232425343646)
31/625 : graph 24 (6:121314151623242526343545)
31/625 : graph 33 (6:12131415162324252634353645)
31/625 : graph 36 (6:1213141516232425263435364546)
31/625 : graph 37 (6:121314151623242526343536454656)
Diagonalizing..........
Verifying..........
sage: # Number of 6-vertex graphs that appear in the construction
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(6)),len(problem._sharp_graphs)
Found 46 orbits.
17 17
sage: # rank condition of Section 4.1 in arxiv:1203.4393v4 for type tau_6
sage: print problem.types[5]
4:121324
sage: print problem._exact_Q_matrices[5].nrows()
8
sage: print problem._exact_Q_matrices[5].rank()
7
sage: problem.write_certificate("53.js")
Written certificate.


==> anc/63.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,6,3) as stated in arxiv:1203.4393v4
# NB: we take complements (forbid triangle and minimise number of indep 6-sets)
from flagmatic.all import *

# First we solve the problem using N=7
problem = GraphProblem(7, forbid_induced=(3,3), density=(6,0), minimize=True)
problem.set_inactive_types(1, 2, 4, 7, 9)
construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
problem.set_extremal_construction(construction)
problem.solve_sdp(show_output=True, solver="sdpa_dd")
problem.make_exact(2^30)
# Number of 7-vertex graphs that appear in the construction
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
print len(construction.subgraphs(7)),len(problem._sharp_graphs)
# rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{11}
print problem.types[10]
print problem._exact_Q_matrices[10].nrows()
print problem._exact_Q_matrices[10].rank()
problem.write_certificate("63.js")

# next we verify Claim 16 in arxiv:1203.4393v4 (forbiding K_3 and C_5')
subproblem = GraphProblem(7, forbid_induced=[(3, 3), "6:1223344551"], density=(6, 0), minimize=True)
subproblem.solve_sdp(show_output=True)
subproblem.make_exact()
# we check if the obtained bound is larger than c_{6,3}
print subproblem._bound - 19211/1048576
subproblem.write_certificate("63a.js")

# Finally, we solve the problem using N=8
problem = GraphProblem(8, forbid_induced=(3,3), density=(6,0), minimize=True)
problem.set_inactive_types(1, 3, 4, 5, 6, 7, 8, 10)
construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
problem.set_extremal_construction(construction)
problem.solve_sdp(show_output=True, solver="sdpa_dd")
problem.make_exact(2^40)
# Number of 8-vertex graphs that appear in the construction
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
print len(construction.subgraphs(8)),len(problem._sharp_graphs)
# rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{37}
print problem.types[36]
print problem._exact_Q_matrices[36].nrows()
print problem._exact_Q_matrices[36].rank()
problem.write_certificate("63b.js")


==> anc/63.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,6,3) as stated in arxiv:1203.4393v4
sage: # NB: we take complements (forbid triangle and minimise number of indep 6-sets)
sage: from flagmatic.all import *
sage: 
sage: # First we solve the problem using N=7
sage: problem = GraphProblem(7, forbid_induced=(3,3), density=(6,0), minimize=True)
Forbidding 3-sets from spanning exactly 3 edges.
Generating graphs...
Generated 107 graphs.
Generating types and flags...
Generated 1 types of order 1, with [12] flags of order 4.
Generated 3 types of order 3, with [50, 32, 24] flags of order 5.
Generated 14 types of order 5, with [32, 24, 20, 18, 17, 18, 16, 15, 14, 14, 13, 12, 11, 11] flags of order 6.
Computing products..................
sage: problem.set_inactive_types(1, 2, 4, 7, 9)
sage: construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Found 510 orbits.
Density of construction is 19211/1048576.
Found 1 zero eigenvectors for type 0.
Found 5 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 2 zero eigenvectors for type 3.
Found 27 zero eigenvectors for type 4.
Found 6 zero eigenvectors for type 5.
Found 4 zero eigenvectors for type 6.
Found 5 zero eigenvectors for type 7.
Found 12 zero eigenvectors for type 8.
Found 1 zero eigenvectors for type 9.
Found 1 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 2 zero eigenvectors for type 12.
Found 3 zero eigenvectors for type 13.
Found 1 zero eigenvectors for type 14.
Found 2 zero eigenvectors for type 15.
Found 6 zero eigenvectors for type 16.
Found 1 zero eigenvectors for type 17.
sage: problem.solve_sdp(show_output=True, solver="sdpa_dd")
Writing SDP input file...
Running SDP solver...
SDPA-DD start at    Thu Apr 25 14:47:40 2013
data      is /Users/pikhurko/.sage/tmp/Olegs_MacBook_Air.local/36335/sdp.dat-s : sparse
out       is sdpa.out

set       is DEFAULT
DENSE computations
mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta
0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 +1.00e+04 8.4e-01 3.4e-01 3.00e-01
1 2.2e+07 1.6e-01 6.6e-01 +1.71e+04 +1.00e+03 3.1e-01 4.6e-01 3.00e-01
2 1.7e+07 1.1e-01 3.5e-01 +2.07e+04 +2.22e+03 7.6e-01 4.6e-01 3.00e-01
3 7.9e+06 2.6e-02 1.9e-01 +3.04e+04 +9.71e+02 5.2e-01 6.6e-01 3.00e-01
4 4.3e+06 1.3e-02 6.6e-02 +3.71e+04 +2.33e+02 6.9e-01 5.4e-01 3.00e-01
5 2.3e+06 4.0e-03 3.0e-02 +5.41e+04 +7.23e+01 7.0e-01 3.9e-01 3.00e-01
6 1.6e+06 1.2e-03 1.8e-02 +8.02e+04 +3.74e+01 8.0e-01 6.1e-01 3.00e-01
7 8.9e+05 2.3e-04 7.2e-03 +1.17e+05 +9.71e+00 1.0e+00 7.3e-01 3.00e-01
8 3.8e+05 3.2e-31 2.0e-03 +1.86e+05 +1.19e+00 1.0e+00 7.6e-01 3.00e-01
9 1.5e+05 1.0e-29 4.7e-04 +2.84e+05 +1.19e-01 1.0e+00 7.8e-01 3.00e-01
10 5.2e+04 1.3e-29 1.0e-04 +4.19e+05 +1.19e-02 1.0e+00 8.5e-01 3.00e-01
11 1.4e+04 5.2e-30 1.6e-05 +5.60e+05 +1.19e-03 9.4e-01 8.1e-01 3.00e-01
12 5.0e+03 3.1e-29 3.0e-06 +5.79e+05 +3.23e-04 7.5e-01 7.3e-01 3.00e-01
13 2.4e+03 1.9e-30 8.1e-07 +4.82e+05 +1.54e-04 9.3e-01 1.0e+00 3.00e-01
14 8.6e+02 2.1e-29 5.9e-34 +2.67e+05 +8.71e-05 1.0e+00 1.0e+00 3.00e-01
15 2.6e+02 2.6e-30 1.2e-33 +8.01e+04 +8.65e-05 1.0e+00 1.0e+00 3.00e-01
16 7.7e+01 2.6e-30 3.8e-34 +2.40e+04 +8.62e-05 1.0e+00 1.0e+00 3.00e-01
17 2.3e+01 2.6e-30 3.9e-34 +7.21e+03 +8.60e-05 1.0e+00 1.0e+00 3.00e-01
18 6.9e+00 6.5e-31 5.6e-34 +2.16e+03 +8.59e-05 1.0e+00 1.0e+00 3.00e-01
19 2.1e+00 1.6e-31 6.7e-34 +6.49e+02 +8.59e-05 1.0e+00 1.0e+00 3.00e-01
20 6.2e-01 1.0e-32 4.1e-34 +1.95e+02 +8.59e-05 1.0e+00 1.0e+00 3.00e-01
21 1.9e-01 1.5e-32 2.9e-34 +5.84e+01 +8.59e-05 1.0e+00 1.0e+00 3.00e-01
22 5.6e-02 1.2e-32 3.4e-34 +1.75e+01 +8.59e-05 1.0e+00 1.0e+00 3.00e-01
23 1.7e-02 2.5e-33 5.2e-34 +5.26e+00 +8.61e-05 1.0e+00 1.0e+00 3.00e-01
24 5.1e-03 6.3e-34 8.3e-34 +1.58e+00 +8.67e-05 1.0e+00 1.0e+00 3.00e-01
25 1.5e-03 2.0e-35 1.2e-33 +4.73e-01 +8.88e-05 1.2e+00 1.0e+00 3.00e-01
26 2.3e-04 2.0e-35 2.7e-34 +7.14e-02 +9.64e-05 8.1e-01 1.0e+00 3.00e-01
27 9.9e-05 3.0e-35 6.1e-34 +3.12e-02 +2.07e-04 2.6e-01 1.0e+00 3.00e-01
28 7.0e-05 2.5e-35 1.2e-33 +2.68e-02 +5.15e-03 6.9e-01 7.7e-01 3.00e-01
29 3.3e-05 2.4e-35 1.7e-34 +2.37e-02 +1.34e-02 7.5e-01 9.0e-01 3.00e-01
30 1.4e-05 2.2e-35 3.1e-34 +2.07e-02 +1.63e-02 8.2e-01 8.6e-01 3.00e-01
31 5.8e-06 2.2e-35 2.6e-34 +1.93e-02 +1.74e-02 8.4e-01 8.2e-01 3.00e-01
32 2.5e-06 2.2e-35 5.7e-34 +1.87e-02 +1.79e-02 8.0e-01 7.7e-01 3.00e-01
33 1.1e-06 2.5e-35 9.2e-34 +1.85e-02 +1.81e-02 7.8e-01 7.2e-01 3.00e-01
34 5.3e-07 2.2e-35 1.5e-33 +1.84e-02 +1.82e-02 8.3e-01 7.8e-01 3.00e-01
35 2.3e-07 2.5e-35 1.6e-33 +1.84e-02 +1.83e-02 8.9e-01 8.2e-01 3.00e-01
36 9.2e-08 2.4e-35 3.2e-33 +1.83e-02 +1.83e-02 1.0e+00 9.1e-01 3.00e-01
37 3.1e-08 2.1e-35 4.0e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
38 6.7e-09 2.7e-35 7.6e-33 +1.83e-02 +1.83e-02 1.5e+00 1.0e+00 3.00e-01
39 1.2e-09 2.3e-35 3.7e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
40 3.1e-10 2.6e-35 1.8e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
41 6.1e-11 2.5e-35 3.5e-33 +1.83e-02 +1.83e-02 1.1e+00 1.0e+00 3.00e-01
42 1.7e-11 2.5e-35 3.2e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
43 3.2e-12 2.2e-35 3.6e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
44 8.5e-13 2.5e-35 2.9e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
45 1.6e-13 2.7e-35 5.0e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
46 4.4e-14 2.3e-35 4.3e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
47 8.3e-15 2.4e-35 4.0e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
48 2.2e-15 2.5e-35 2.8e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
49 4.3e-16 2.2e-35 6.9e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
50 1.2e-16 2.5e-35 3.1e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
51 2.2e-17 2.1e-35 4.8e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
52 5.9e-18 2.3e-35 3.1e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
53 1.1e-18 2.6e-35 3.4e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
54 3.0e-19 2.7e-35 4.8e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
55 5.8e-20 2.2e-35 5.9e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
56 1.6e-20 2.3e-35 2.4e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
57 3.0e-21 2.5e-35 2.0e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
58 8.1e-22 2.5e-35 1.9e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
59 1.5e-22 2.4e-35 2.8e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
60 4.1e-23 2.4e-35 2.6e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
61 7.9e-24 2.4e-35 3.5e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
62 2.1e-24 2.4e-35 6.0e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
63 4.1e-25 2.4e-35 1.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
64 1.1e-25 2.4e-35 1.6e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
65 2.1e-26 2.4e-35 3.4e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
66 5.6e-27 2.4e-35 1.8e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
67 1.1e-27 2.4e-35 4.4e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
68 2.9e-28 2.4e-35 3.2e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
69 5.5e-29 2.4e-35 4.5e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
70 1.5e-29 2.4e-35 3.7e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
71 2.8e-30 2.4e-35 7.7e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
72 7.7e-31 2.4e-35 2.5e-33 +1.83e-02 +1.83e-02 1.3e+00 1.0e+00 3.00e-01
73 1.5e-31 2.4e-35 3.1e-33 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
74 4.0e-32 2.4e-35 2.2e-33 +1.83e-02 +1.83e-02 1.2e+00 5.7e-01 3.00e-01
75 1.6e-32 2.4e-35 4.1e-33 +1.83e-02 +1.83e-02 1.4e+00 7.8e-01 3.00e-01
76 6.3e-33 2.4e-35 1.4e-33 +1.83e-02 +1.83e-02 1.1e+00 1.1e-01 3.00e-01
cannot cholesky decomposition :: line 352 in sdpa_linear.cpp
Could you try with smaller gammaStar? :: line 353 in sdpa_linear.cpp
cannot move :: line 400 in sdpa_main.cpp
76 6.3e-33 2.4e-35 1.4e-33 +1.83e-02 +1.83e-02 1.1e+00 1.1e-01 3.00e-01

phase.value = pFEAS
Iteration = 76
mu = 6.3450887071222525e-33
relative gap = 2.8012469956597803e-30
gap = 1.9796676766221431e-30
digits = 2.7815598654960962e+01
objValPrimal = 1.83210372924804687500000000006524e-02
objValDual   = 1.83210372924804687499999999978511e-02
p.feas.error = 2.4062848579996938e-31
d.feas.error = 3.1606821503327805e-29
relative eps = 4.9303806576313200e-32
total time   = 3.470
main loop time = 3.420000
total time = 3.470000
file   read time = 0.050000
Returncode is 0. Objective value is 0.0183210372925.
Checking numerical bound...
Bound of 19211/1048576 appears to have been met.
The following 86 graphs appear to be sharp:
0.018321037293 : graph 0 (7:)
0.018321037293 : graph 1 (7:12)
0.018321037293 : graph 2 (7:1213)
0.018321037293 : graph 3 (7:121314)
0.018321037293 : graph 4 (7:12131415)
0.018321037293 : graph 5 (7:1213141516)
0.018321037292 : graph 6 (7:121314151617)
0.018321037292 : graph 7 (7:1234)
0.018321037292 : graph 8 (7:121324)
0.018321037292 : graph 9 (7:121345)
0.018321037292 : graph 10 (7:12131425)
0.018321037292 : graph 11 (7:12131456)
0.018321037293 : graph 12 (7:1213141526)
0.018321037292 : graph 13 (7:1213141567)
0.018321037292 : graph 14 (7:121314151627)
0.018321037292 : graph 15 (7:12132434)
0.018321037292 : graph 16 (7:12132435)
0.018321037292 : graph 17 (7:12134546)
0.018321037292 : graph 18 (7:1213142526)
0.018321037292 : graph 19 (7:1213142535)
0.018321037292 : graph 20 (7:1213142556)
0.018321037292 : graph 21 (7:1213145657)
0.018321037292 : graph 22 (7:121314152627)
0.018321037292 : graph 23 (7:121314152636)
0.018321037292 : graph 24 (7:121314152667)
0.018321037292 : graph 25 (7:12131415162737)
0.018321037292 : graph 26 (7:121314253545)
0.018321037293 : graph 27 (7:121314253556)
0.018321037292 : graph 28 (7:121314255657)
0.018321037292 : graph 29 (7:12131415263646)
0.018321037292 : graph 30 (7:12131415263667)
0.018321037292 : graph 31 (7:1213141516273747)
0.018321037292 : graph 32 (7:1213141526364656)
0.018321037292 : graph 33 (7:1213141526364667)
0.018321037292 : graph 34 (7:121314151627374757)
0.018321037292 : graph 35 (7:12131415162737475767)
0.018321037292 : graph 36 (7:123456)
0.018321037292 : graph 38 (7:12134567)
0.018321037292 : graph 39 (7:1213142536)
0.018321037292 : graph 41 (7:121314152637)
0.018321037292 : graph 42 (7:1213243545)
0.018321037292 : graph 46 (7:121314252637)
0.018321037292 : graph 47 (7:121314253656)
0.018321037292 : graph 49 (7:12131415262736)
0.018321037292 : graph 50 (7:12131415263767)
0.018321037292 : graph 51 (7:1213243456)
0.018321037292 : graph 53 (7:121314253546)
0.018321037292 : graph 56 (7:12131415263647)
0.018321037292 : graph 57 (7:12131425263536)
0.018321037293 : graph 58 (7:12131425263537)
0.018321037292 : graph 59 (7:12131425354656)
0.018321037293 : graph 62 (7:1213141526273646)
0.018321037292 : graph 63 (7:1213141526364767)
0.018321037292 : graph 64 (7:12131425354567)
0.018321037292 : graph 65 (7:1213141526364657)
0.018321037292 : graph 66 (7:121314152627364656)
0.018321037292 : graph 67 (7:121314152636465767)
0.018321037292 : graph 68 (7:121324345657)
0.018321037292 : graph 69 (7:12131425263747)
0.018321037293 : graph 70 (7:1213141526273637)
0.018321037292 : graph 71 (7:121314253647)
0.018321037292 : graph 72 (7:121324354656)
0.018321037292 : graph 76 (7:12131425263757)
0.018321037292 : graph 78 (7:1213141526273647)
0.018321037292 : graph 80 (7:1213141526364757)
0.018321037292 : graph 81 (7:1213142526374757)
0.018321037293 : graph 82 (7:121314152636475767)
0.018321037292 : graph 83 (7:1213142526353645)
0.018321037293 : graph 84 (7:1213142526353657)
0.018321037292 : graph 86 (7:121314152627363746)
0.018321037292 : graph 87 (7:1213142526353647)
0.018321037292 : graph 88 (7:1213142535465767)
0.018321037292 : graph 89 (7:121314152627364657)
0.018321037292 : graph 90 (7:12131415262736374656)
0.018321037292 : graph 91 (7:121314252635364546)
0.018321037292 : graph 92 (7:121314252635364547)
0.018321037292 : graph 93 (7:12131415262736374647)
0.018321037292 : graph 94 (7:121314252635374647)
0.018321037292 : graph 95 (7:12131415262736374657)
0.018321037292 : graph 96 (7:1213141526273637464756)
0.018321037292 : graph 97 (7:121314152627363746475657)
0.018321037292 : graph 100 (7:1213142526353767)
0.018321037292 : graph 101 (7:1213142536475657)
0.018321037292 : graph 104 (7:121314252635374667)
0.018321037292 : graph 105 (7:121314252635364757)
0.018321037293 : graph 106 (7:12131425263536454767)
sage: problem.make_exact(2^30)
Type 0 (12 flags) blocks: [12] 
Type 1 (50 flags) blocks: [19, 31] 
Type 2 (32 flags) blocks: [20, 12] 
Type 3 (24 flags) blocks: [18, 6] 
Type 4 (32 flags) blocks: [6, 26] 
Type 5 (24 flags) blocks: [8, 16] 
Type 6 (20 flags) blocks: [12, 8] 
Type 7 (18 flags) blocks: [10, 8] 
Type 8 (17 flags) blocks: [6, 11] 
Type 9 (18 flags) blocks: [6, 12] 
Type 10 (16 flags) blocks: [10, 6] 
Type 11 (15 flags) blocks: [8, 7] 
Type 12 (14 flags) blocks: [11, 3] 
Type 13 (14 flags) blocks: [6, 8] 
Type 14 (13 flags) blocks: [9, 4] 
Type 15 (12 flags) blocks: [10, 2] 
Type 16 (11 flags) blocks: [6, 5] 
Type 17 (11 flags) blocks: [3, 8] 
Creating bases..................
Transforming matrices..................
Rounding matrices..................
Constructing R matrix.............
Constructing DR matrix............................................~~~~~~~~~~...~..~~.~~.~.~....~....~....................~..~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 85.
All eigenvalues appear to be positive.
Bound of 19211/1048576 attained by:
19211/1048576 : graph 0 (7:)
19211/1048576 : graph 1 (7:12)
19211/1048576 : graph 2 (7:1213)
19211/1048576 : graph 3 (7:121314)
19211/1048576 : graph 4 (7:12131415)
19211/1048576 : graph 5 (7:1213141516)
19211/1048576 : graph 6 (7:121314151617)
19211/1048576 : graph 7 (7:1234)
19211/1048576 : graph 8 (7:121324)
19211/1048576 : graph 9 (7:121345)
19211/1048576 : graph 10 (7:12131425)
19211/1048576 : graph 11 (7:12131456)
19211/1048576 : graph 12 (7:1213141526)
19211/1048576 : graph 13 (7:1213141567)
19211/1048576 : graph 14 (7:121314151627)
19211/1048576 : graph 15 (7:12132434)
19211/1048576 : graph 16 (7:12132435)
19211/1048576 : graph 17 (7:12134546)
19211/1048576 : graph 18 (7:1213142526)
19211/1048576 : graph 19 (7:1213142535)
19211/1048576 : graph 20 (7:1213142556)
19211/1048576 : graph 21 (7:1213145657)
19211/1048576 : graph 22 (7:121314152627)
19211/1048576 : graph 23 (7:121314152636)
19211/1048576 : graph 24 (7:121314152667)
19211/1048576 : graph 25 (7:12131415162737)
19211/1048576 : graph 26 (7:121314253545)
19211/1048576 : graph 27 (7:121314253556)
19211/1048576 : graph 28 (7:121314255657)
19211/1048576 : graph 29 (7:12131415263646)
19211/1048576 : graph 30 (7:12131415263667)
19211/1048576 : graph 31 (7:1213141516273747)
19211/1048576 : graph 32 (7:1213141526364656)
19211/1048576 : graph 33 (7:1213141526364667)
19211/1048576 : graph 34 (7:121314151627374757)
19211/1048576 : graph 35 (7:12131415162737475767)
19211/1048576 : graph 36 (7:123456)
19211/1048576 : graph 38 (7:12134567)
19211/1048576 : graph 39 (7:1213142536)
19211/1048576 : graph 41 (7:121314152637)
19211/1048576 : graph 42 (7:1213243545)
19211/1048576 : graph 46 (7:121314252637)
19211/1048576 : graph 47 (7:121314253656)
19211/1048576 : graph 49 (7:12131415262736)
19211/1048576 : graph 50 (7:12131415263767)
19211/1048576 : graph 51 (7:1213243456)
19211/1048576 : graph 53 (7:121314253546)
19211/1048576 : graph 56 (7:12131415263647)
19211/1048576 : graph 57 (7:12131425263536)
19211/1048576 : graph 58 (7:12131425263537)
19211/1048576 : graph 59 (7:12131425354656)
19211/1048576 : graph 62 (7:1213141526273646)
19211/1048576 : graph 63 (7:1213141526364767)
19211/1048576 : graph 64 (7:12131425354567)
19211/1048576 : graph 65 (7:1213141526364657)
19211/1048576 : graph 66 (7:121314152627364656)
19211/1048576 : graph 67 (7:121314152636465767)
19211/1048576 : graph 68 (7:121324345657)
19211/1048576 : graph 69 (7:12131425263747)
19211/1048576 : graph 70 (7:1213141526273637)
19211/1048576 : graph 71 (7:121314253647)
19211/1048576 : graph 72 (7:121324354656)
19211/1048576 : graph 76 (7:12131425263757)
19211/1048576 : graph 78 (7:1213141526273647)
19211/1048576 : graph 80 (7:1213141526364757)
19211/1048576 : graph 81 (7:1213142526374757)
19211/1048576 : graph 82 (7:121314152636475767)
19211/1048576 : graph 83 (7:1213142526353645)
19211/1048576 : graph 84 (7:1213142526353657)
19211/1048576 : graph 86 (7:121314152627363746)
19211/1048576 : graph 87 (7:1213142526353647)
19211/1048576 : graph 88 (7:1213142535465767)
19211/1048576 : graph 89 (7:121314152627364657)
19211/1048576 : graph 90 (7:12131415262736374656)
19211/1048576 : graph 91 (7:121314252635364546)
19211/1048576 : graph 92 (7:121314252635364547)
19211/1048576 : graph 93 (7:12131415262736374647)
19211/1048576 : graph 94 (7:121314252635374647)
19211/1048576 : graph 95 (7:12131415262736374657)
19211/1048576 : graph 96 (7:1213141526273637464756)
19211/1048576 : graph 97 (7:121314152627363746475657)
19211/1048576 : graph 100 (7:1213142526353767)
19211/1048576 : graph 101 (7:1213142536475657)
19211/1048576 : graph 104 (7:121314252635374667)
19211/1048576 : graph 105 (7:121314252635364757)
19211/1048576 : graph 106 (7:12131425263536454767)
Diagonalizing..................
Verifying..................
sage: # Number of 7-vertex graphs that appear in the construction
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(7)),len(problem._sharp_graphs)
Found 510 orbits.
86 86
sage: # rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{11}
sage: print problem.types[10]
5:121324
sage: print problem._exact_Q_matrices[10].nrows()
16
sage: print problem._exact_Q_matrices[10].rank()
15
sage: problem.write_certificate("63.js")
Written certificate.
sage: 
sage: # next we verify Claim 16 in arxiv:1203.4393v4 (forbiding K_3 and C_5')
sage: subproblem = GraphProblem(7, forbid_induced=[(3, 3), "6:1223344551"], density=(6, 0), minimize=True)
Forbidding 3-sets from spanning exactly 3 edges.
Forbidding 6:1223344551 as an induced subgraph.
Generating graphs...
Generated 101 graphs.
Generating types and flags...
Generated 1 types of order 1, with [12] flags of order 4.
Generated 3 types of order 3, with [50, 32, 24] flags of order 5.
Generated 14 types of order 5, with [32, 24, 20, 18, 17, 18, 15, 15, 14, 14, 13, 12, 11, 10] flags of order 6.
Computing products..................
sage: subproblem.solve_sdp(show_output=True)
Writing SDP input file...
Running SDP solver...
Iter:  0 Ap: 0.00e+00 Pobj:  4.5400000e+03 Ad: 0.00e+00 Dobj:  0.0000000e+00
Iter:  1 Ap: 4.47e-01 Pobj:  1.7980198e+02 Ad: 9.62e-01 Dobj:  2.7998969e+00
Iter:  2 Ap: 3.89e-01 Pobj:  1.2102177e+02 Ad: 5.00e-01 Dobj:  3.0843793e+00
Iter:  3 Ap: 2.52e-01 Pobj:  7.7598786e+01 Ad: 7.27e-01 Dobj:  3.6011826e+00
Iter:  4 Ap: 5.12e-01 Pobj:  2.9909372e+01 Ad: 5.39e-01 Dobj:  3.9484832e+00
Iter:  5 Ap: 5.46e-01 Pobj:  9.2261280e+00 Ad: 7.27e-01 Dobj:  4.6340570e+00
Iter:  6 Ap: 4.43e-01 Pobj:  3.7302940e+00 Ad: 7.38e-01 Dobj:  5.6661603e+00
Iter:  7 Ap: 6.11e-01 Pobj:  7.9650774e-01 Ad: 7.42e-01 Dobj:  6.7292258e+00
Iter:  8 Ap: 5.03e-01 Pobj:  2.6919423e-01 Ad: 1.00e+00 Dobj:  8.8900988e+00
Iter:  9 Ap: 8.93e-01 Pobj:  1.9890152e-02 Ad: 1.00e+00 Dobj:  9.1960002e+00
Iter: 10 Ap: 9.34e-01 Pobj:  1.1817443e-03 Ad: 1.00e+00 Dobj:  8.2896609e+00
Iter: 11 Ap: 9.31e-01 Pobj:  1.7066195e-04 Ad: 9.95e-01 Dobj:  5.1347939e+00
Iter: 12 Ap: 1.00e+00 Pobj:  7.8654306e-05 Ad: 9.09e-01 Dobj:  2.2322666e+00
Iter: 13 Ap: 1.00e+00 Pobj:  8.0816097e-05 Ad: 9.87e-01 Dobj:  1.6331057e-01
Iter: 14 Ap: 1.00e+00 Pobj:  1.2522962e-04 Ad: 1.00e+00 Dobj:  3.8510205e-02
Iter: 15 Ap: 1.00e+00 Pobj:  5.2923535e-03 Ad: 1.00e+00 Dobj:  3.7601524e-02
Iter: 16 Ap: 6.18e-01 Pobj:  1.5697901e-02 Ad: 1.00e+00 Dobj:  3.7859647e-02
Iter: 17 Ap: 1.00e+00 Pobj:  1.5985976e-02 Ad: 1.00e+00 Dobj:  2.8328295e-02
Iter: 18 Ap: 1.00e+00 Pobj:  1.8913193e-02 Ad: 1.00e+00 Dobj:  2.2367596e-02
Iter: 19 Ap: 1.00e+00 Pobj:  1.9509418e-02 Ad: 1.00e+00 Dobj:  2.1140578e-02
Iter: 20 Ap: 9.54e-01 Pobj:  1.9973639e-02 Ad: 1.00e+00 Dobj:  2.0520234e-02
Iter: 21 Ap: 1.00e+00 Pobj:  2.0082302e-02 Ad: 1.00e+00 Dobj:  2.0341013e-02
Iter: 22 Ap: 1.00e+00 Pobj:  2.0135857e-02 Ad: 1.00e+00 Dobj:  2.0206715e-02
Iter: 23 Ap: 9.82e-01 Pobj:  2.0151035e-02 Ad: 1.00e+00 Dobj:  2.0180732e-02
Iter: 24 Ap: 1.00e+00 Pobj:  2.0156521e-02 Ad: 1.00e+00 Dobj:  2.0166636e-02
Iter: 25 Ap: 1.00e+00 Pobj:  2.0158383e-02 Ad: 1.00e+00 Dobj:  2.0162072e-02
Iter: 26 Ap: 1.00e+00 Pobj:  2.0159159e-02 Ad: 1.00e+00 Dobj:  2.0160194e-02
Iter: 27 Ap: 1.00e+00 Pobj:  2.0159759e-02 Ad: 1.00e+00 Dobj:  2.0159859e-02
Iter: 28 Ap: 1.00e+00 Pobj:  2.0159955e-02 Ad: 1.00e+00 Dobj:  2.0160000e-02
Iter: 29 Ap: 1.00e+00 Pobj:  2.0159996e-02 Ad: 1.00e+00 Dobj:  2.0160002e-02
Iter: 30 Ap: 9.60e-01 Pobj:  2.0160000e-02 Ad: 9.47e-01 Dobj:  2.0160000e-02
Success: SDP solved
Primal objective value: 2.0160000e-02
Dual objective value: 2.0160000e-02
Relative primal infeasibility: 5.72e-13
Relative dual infeasibility: 1.18e-10
Real Relative Gap: 1.24e-10
XZ Relative Gap: 9.37e-10
DIMACS error measures: 5.72e-13 0.00e+00 4.96e-10 0.00e+00 1.24e-10 9.37e-10
Elements time: 0.520573
Factor time: 0.002575
Other time: 0.296553
Total time: 0.819701
Returncode is 0. Objective value is 0.02016.
Checking numerical bound...
sage: subproblem.make_exact()
No target bound to meet.
Rounding matrices..................
Bound is 1470601/73400320 (0.02003534862).
sage: # we check if the obtained bound is larger than c_{6,3}
sage: print subproblem._bound - 19211/1048576
125831/73400320
sage: subproblem.write_certificate("63a.js")
Written certificate.
sage: 
sage: # Finally, we solve the problem using N=8
sage: problem = GraphProblem(8, forbid_induced=(3,3), density=(6,0), minimize=True)
Forbidding 3-sets from spanning exactly 3 edges.
Generating graphs...
Generated 410 graphs.
Generating types and flags...
Generated 1 types of order 0, with [7] flags of order 4.
Generated 2 types of order 2, with [57, 34] flags of order 5.
Generated 7 types of order 4, with [177, 110, 81, 67, 70, 57, 46] flags of order 6.
Generated 38 types of order 6, with [64, 48, 40, 36, 34, 33, 36, 32, 30, 28, 27, 26, 28, 26, 25, 24, 24, 23, 22, 22, 21, 20, 19, 27, 24, 22, 22, 21, 20, 19, 21, 19, 18, 17, 18, 17, 16, 15] flags of order 7.
Computing products................................................
sage: problem.set_inactive_types(1, 3, 4, 5, 6, 7, 8, 10)
sage: construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Found 1279 orbits.
Density of construction is 19211/1048576.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 16 zero eigenvectors for type 3.
Found 2 zero eigenvectors for type 4.
Found 2 zero eigenvectors for type 5.
Found 5 zero eigenvectors for type 6.
Found 1 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 4 zero eigenvectors for type 9.
Found 58 zero eigenvectors for type 10.
Found 16 zero eigenvectors for type 11.
Found 11 zero eigenvectors for type 12.
Found 9 zero eigenvectors for type 13.
Found 12 zero eigenvectors for type 14.
Found 27 zero eigenvectors for type 15.
Found 3 zero eigenvectors for type 16.
Found 2 zero eigenvectors for type 17.
Found 1 zero eigenvectors for type 18.
Found 2 zero eigenvectors for type 19.
Found 1 zero eigenvectors for type 20.
Found 5 zero eigenvectors for type 21.
Found 6 zero eigenvectors for type 22.
Found 1 zero eigenvectors for type 23.
Found 1 zero eigenvectors for type 24.
Found 4 zero eigenvectors for type 25.
Found 1 zero eigenvectors for type 26.
Found 1 zero eigenvectors for type 27.
Found 4 zero eigenvectors for type 28.
Found 6 zero eigenvectors for type 29.
Found 2 zero eigenvectors for type 30.
Found 4 zero eigenvectors for type 31.
Found 13 zero eigenvectors for type 32.
Found 1 zero eigenvectors for type 33.
Found 0 zero eigenvectors for type 34.
Found 1 zero eigenvectors for type 35.
Found 1 zero eigenvectors for type 36.
Found 0 zero eigenvectors for type 37.
Found 1 zero eigenvectors for type 38.
Found 1 zero eigenvectors for type 39.
Found 1 zero eigenvectors for type 40.
Found 1 zero eigenvectors for type 41.
Found 3 zero eigenvectors for type 42.
Found 2 zero eigenvectors for type 43.
Found 1 zero eigenvectors for type 44.
Found 1 zero eigenvectors for type 45.
Found 3 zero eigenvectors for type 46.
Found 9 zero eigenvectors for type 47.
sage: problem.solve_sdp(show_output=True, solver="sdpa_dd")
Writing SDP input file...
Running SDP solver...
SDPA-DD start at    Thu Apr 25 15:36:44 2013
data      is /Users/pikhurko/.sage/tmp/Olegs_MacBook_Air.local/36335/sdp.dat-s : sparse
out       is sdpa.out

set       is DEFAULT
DENSE computations
mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta
0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 +1.00e+04 8.5e-01 3.4e-01 3.00e-01
1 1.9e+07 1.5e-01 6.6e-01 +1.71e+04 +1.00e+03 3.2e-01 1.8e-01 3.00e-01
2 1.6e+07 1.0e-01 5.4e-01 +2.28e+04 +1.57e+03 4.4e-01 2.6e-01 3.00e-01
3 1.2e+07 5.7e-02 4.0e-01 +3.10e+04 +1.29e+03 5.8e-01 5.7e-01 3.00e-01
4 6.6e+06 2.4e-02 1.7e-01 +3.91e+04 +4.83e+02 5.3e-01 6.4e-01 3.00e-01
5 3.9e+06 1.1e-02 6.1e-02 +4.84e+04 +1.26e+02 5.4e-01 5.6e-01 3.00e-01
6 2.3e+06 5.2e-03 2.7e-02 +6.90e+04 +4.05e+01 5.6e-01 4.6e-01 3.00e-01
7 1.4e+06 2.3e-03 1.5e-02 +1.12e+05 +1.70e+01 6.1e-01 3.0e-01 3.00e-01
8 1.0e+06 8.9e-04 1.0e-02 +1.96e+05 +1.05e+01 6.2e-01 4.1e-01 3.00e-01
9 7.0e+05 3.4e-04 6.0e-03 +2.98e+05 +5.29e+00 6.9e-01 4.5e-01 3.00e-01
10 4.9e+05 1.0e-04 3.3e-03 +4.34e+05 +2.33e+00 8.2e-01 4.7e-01 3.00e-01
11 3.7e+05 1.8e-05 1.7e-03 +6.51e+05 +9.71e-01 1.0e+00 6.9e-01 3.00e-01
12 1.8e+05 1.6e-29 5.3e-04 +1.04e+06 +1.61e-01 1.0e+00 7.4e-01 3.00e-01
13 7.5e+04 4.1e-29 1.4e-04 +1.61e+06 +1.82e-02 1.0e+00 7.6e-01 3.00e-01
14 2.9e+04 8.3e-29 3.2e-05 +2.38e+06 +1.86e-03 1.0e+00 7.8e-01 3.00e-01
15 1.1e+04 3.1e-28 7.0e-06 +3.14e+06 +2.42e-04 8.7e-01 7.4e-01 3.00e-01
16 5.0e+03 7.9e-28 1.8e-06 +3.22e+06 +7.17e-05 8.7e-01 7.2e-01 3.00e-01
17 2.4e+03 1.1e-27 5.1e-07 +2.43e+06 +3.55e-05 1.0e+00 1.0e+00 3.00e-01
18 7.9e+02 5.0e-28 5.3e-33 +1.12e+06 +2.13e-05 1.0e+00 1.0e+00 3.00e-01
19 2.4e+02 8.8e-29 1.0e-32 +3.36e+05 +2.04e-05 1.0e+00 1.0e+00 3.00e-01
20 7.1e+01 6.7e-29 1.1e-32 +1.01e+05 +1.99e-05 1.0e+00 1.0e+00 3.00e-01
21 2.1e+01 2.8e-29 4.4e-33 +3.02e+04 +1.97e-05 1.0e+00 1.0e+00 3.00e-01
22 6.4e+00 3.0e-30 1.2e-32 +9.07e+03 +1.96e-05 1.0e+00 1.0e+00 3.00e-01
23 1.9e+00 2.7e-30 2.7e-32 +2.72e+03 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
24 5.8e-01 4.8e-32 8.9e-33 +8.16e+02 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
25 1.7e-01 3.5e-32 7.8e-33 +2.45e+02 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
26 5.2e-02 3.0e-32 1.2e-32 +7.35e+01 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
27 1.6e-02 1.9e-33 1.2e-32 +2.20e+01 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
28 4.7e-03 2.7e-33 6.2e-33 +6.61e+00 +1.95e-05 1.0e+00 1.0e+00 3.00e-01
29 1.4e-03 5.5e-34 8.9e-33 +1.98e+00 +1.96e-05 1.0e+00 1.0e+00 3.00e-01
30 4.2e-04 2.6e-34 1.2e-32 +5.95e-01 +2.00e-05 1.0e+00 1.0e+00 3.00e-01
31 1.3e-04 5.9e-35 4.6e-33 +1.79e-01 +2.14e-05 1.1e+00 1.0e+00 3.00e-01
32 3.0e-05 6.7e-35 1.2e-32 +4.27e-02 +2.73e-05 4.6e-01 1.0e+00 3.00e-01
33 2.0e-05 5.4e-35 4.3e-33 +2.91e-02 +1.56e-04 3.8e-01 3.8e-01 3.00e-01
34 1.5e-05 6.5e-35 2.8e-33 +2.94e-02 +8.19e-03 5.8e-01 5.7e-01 3.00e-01
35 8.9e-06 5.9e-35 2.1e-33 +2.55e-02 +1.28e-02 6.5e-01 5.8e-01 3.00e-01
36 5.1e-06 6.8e-35 1.5e-33 +2.23e-02 +1.51e-02 7.8e-01 5.8e-01 3.00e-01
37 2.6e-06 5.8e-35 2.1e-33 +2.03e-02 +1.65e-02 8.9e-01 6.2e-01 3.00e-01
38 1.3e-06 6.0e-35 5.3e-33 +1.93e-02 +1.75e-02 7.1e-01 5.0e-01 3.00e-01
39 7.5e-07 5.6e-35 2.5e-33 +1.89e-02 +1.78e-02 5.1e-01 5.5e-01 3.00e-01
40 4.7e-07 6.3e-35 6.0e-33 +1.87e-02 +1.81e-02 5.8e-01 6.4e-01 3.00e-01
41 2.7e-07 6.0e-35 2.0e-32 +1.86e-02 +1.82e-02 6.8e-01 2.8e-01 3.00e-01
42 1.7e-07 5.1e-35 1.9e-32 +1.85e-02 +1.82e-02 7.8e-01 7.9e-01 3.00e-01
43 7.7e-08 6.8e-35 1.5e-32 +1.84e-02 +1.83e-02 9.2e-01 7.7e-01 3.00e-01
44 3.0e-08 5.7e-35 1.1e-32 +1.83e-02 +1.83e-02 1.0e+00 8.9e-01 3.00e-01
45 9.7e-09 6.1e-35 3.0e-32 +1.83e-02 +1.83e-02 1.1e+00 1.0e+00 3.00e-01
46 2.3e-09 5.2e-35 2.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
47 4.7e-10 6.3e-35 2.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
48 1.0e-10 5.3e-35 4.0e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
49 2.1e-11 7.0e-35 3.8e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
50 4.7e-12 6.4e-35 2.6e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
51 9.6e-13 5.3e-35 2.5e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
52 2.2e-13 5.4e-35 1.1e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
53 4.4e-14 5.9e-35 2.5e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
54 1.0e-14 6.4e-35 3.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
55 2.0e-15 6.5e-35 2.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
56 4.6e-16 5.5e-35 1.0e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
57 9.4e-17 6.6e-35 3.4e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
58 2.1e-17 6.5e-35 1.1e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
59 4.3e-18 5.9e-35 2.0e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
60 9.8e-19 6.2e-35 2.1e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
61 2.0e-19 5.8e-35 1.5e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
62 4.5e-20 6.5e-35 3.7e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
63 9.2e-21 6.0e-35 1.8e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
64 2.1e-21 6.1e-35 2.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
65 4.2e-22 5.9e-35 2.7e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
66 9.6e-23 5.9e-35 2.3e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
67 2.0e-23 6.0e-35 1.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
68 4.4e-24 6.0e-35 4.9e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
69 9.0e-25 6.0e-35 2.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
70 2.0e-25 6.0e-35 2.8e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
71 4.1e-26 6.0e-35 2.3e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
72 9.4e-27 6.0e-35 4.4e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
73 1.9e-27 6.0e-35 3.8e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
74 4.3e-28 6.0e-35 1.7e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
75 8.8e-29 6.0e-35 2.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
76 2.0e-29 6.0e-35 1.1e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
77 4.1e-30 6.0e-35 1.7e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
78 9.2e-31 6.0e-35 1.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
79 1.9e-31 6.0e-35 2.2e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
80 4.2e-32 6.0e-35 5.1e-32 +1.83e-02 +1.83e-02 1.2e+00 1.0e+00 3.00e-01
81 8.7e-33 6.0e-35 2.9e-32 +1.83e-02 +1.83e-02 1.1e+00 9.4e-01 3.00e-01
82 2.5e-33 6.0e-35 9.5e-33 +1.83e-02 +1.83e-02 8.8e-01 7.6e-01 3.00e-01
83 1.1e-33 6.0e-35 2.6e-32 +1.83e-02 +1.83e-02 6.2e-01 1.9e-01 3.00e-01
84 7.5e-34 6.0e-35 1.9e-32 +1.83e-02 +1.83e-02 8.0e-01 1.8e-02 3.00e-01
cannot cholesky decomposition :: line 352 in sdpa_linear.cpp
Could you try with smaller gammaStar? :: line 353 in sdpa_linear.cpp
cannot move :: line 400 in sdpa_main.cpp
84 7.5e-34 6.0e-35 1.9e-32 +1.83e-02 +1.83e-02 8.0e-01 1.8e-02 3.00e-01

phase.value = pFEAS
Iteration = 84
mu = 7.4692120232367757e-34
relative gap = 5.4733174143047870e-31
gap = 1.0598811860972984e-30
digits = 2.8524699423793827e+01
objValPrimal = 1.83210372924804687500000000006433e-02
objValDual   = 1.83210372924804687500000000000960e-02
p.feas.error = 5.9762536772277907e-31
d.feas.error = 6.1535643447583431e-28
relative eps = 4.9303806576313200e-32
total time   = 84.300
main loop time = 83.810000
total time = 84.300000
file   read time = 0.480000
Returncode is 0. Objective value is 0.0183210372925.
Checking numerical bound...
Bound of 19211/1048576 appears to have been met.
The following 232 graphs appear to be sharp:
0.018321037293 : graph 0 (8:)
0.018321037292 : graph 1 (8:12)
0.018321037293 : graph 2 (8:1213)
0.018321037292 : graph 3 (8:121314)
0.018321037292 : graph 4 (8:12131415)
0.018321037292 : graph 5 (8:1213141516)
0.018321037293 : graph 6 (8:121314151617)
0.018321037293 : graph 7 (8:12131415161718)
0.018321037292 : graph 8 (8:1234)
0.018321037292 : graph 9 (8:121324)
0.018321037292 : graph 10 (8:121345)
0.018321037292 : graph 11 (8:12131425)
0.018321037292 : graph 12 (8:12131456)
0.018321037292 : graph 13 (8:1213141526)
0.018321037292 : graph 14 (8:1213141567)
0.018321037292 : graph 15 (8:121314151627)
0.018321037292 : graph 16 (8:121314151678)
0.018321037292 : graph 17 (8:12131415161728)
0.018321037292 : graph 18 (8:12132434)
0.018321037292 : graph 19 (8:12132435)
0.018321037293 : graph 20 (8:12134546)
0.018321037292 : graph 21 (8:1213142526)
0.018321037292 : graph 22 (8:1213142535)
0.018321037292 : graph 23 (8:1213142556)
0.018321037292 : graph 24 (8:1213145657)
0.018321037292 : graph 25 (8:121314152627)
0.018321037292 : graph 26 (8:121314152636)
0.018321037292 : graph 27 (8:121314152667)
0.018321037292 : graph 28 (8:121314156768)
0.018321037292 : graph 29 (8:12131415162728)
0.018321037292 : graph 30 (8:12131415162737)
0.018321037292 : graph 31 (8:12131415162778)
0.018321037292 : graph 32 (8:1213141516172838)
0.018321037292 : graph 33 (8:121314253545)
0.018321037292 : graph 34 (8:121314253556)
0.018321037292 : graph 35 (8:121314255657)
0.018321037292 : graph 36 (8:121314565758)
0.018321037292 : graph 37 (8:12131415262728)
0.018321037293 : graph 38 (8:12131415263646)
0.018321037292 : graph 39 (8:12131415263667)
0.018321037292 : graph 40 (8:12131415266768)
0.018321037292 : graph 41 (8:1213141516273747)
0.018321037292 : graph 42 (8:1213141516273778)
0.018321037292 : graph 43 (8:121314151617283848)
0.018321037293 : graph 44 (8:1213141526364656)
0.018321037292 : graph 45 (8:1213141526364667)
0.018321037293 : graph 46 (8:1213141526366768)
0.018321037292 : graph 47 (8:121314151627374757)
0.018321037292 : graph 48 (8:121314151627374778)
0.018321037293 : graph 49 (8:12131415161728384858)
0.018321037292 : graph 50 (8:12131415162737475767)
0.018321037292 : graph 51 (8:12131415162737475778)
0.018321037293 : graph 52 (8:1213141516172838485868)
0.018321037293 : graph 53 (8:121314151617283848586878)
0.018321037293 : graph 54 (8:123456)
0.018321037292 : graph 56 (8:12134567)
0.018321037292 : graph 57 (8:1213142536)
0.018321037292 : graph 59 (8:1213145678)
0.018321037292 : graph 60 (8:121314152637)
0.018321037292 : graph 62 (8:12131415162738)
0.018321037292 : graph 63 (8:1213243545)
0.018321037292 : graph 67 (8:121314252637)
0.018321037292 : graph 68 (8:121314253656)
0.018321037292 : graph 72 (8:12131415262768)
0.018321037292 : graph 73 (8:12131415263767)
0.018321037292 : graph 75 (8:1213141516272837)
0.018321037292 : graph 76 (8:1213141516273878)
0.018321037292 : graph 77 (8:1213243456)
0.018321037292 : graph 79 (8:1213454678)
0.018321037292 : graph 81 (8:121314253546)
0.018321037292 : graph 86 (8:12131415262738)
0.018321037292 : graph 87 (8:12131415263647)
0.018321037292 : graph 90 (8:1213141516273748)
0.018321037292 : graph 91 (8:12131425263536)
0.018321037292 : graph 93 (8:12131425263738)
0.018321037292 : graph 94 (8:12131425354656)
0.018321037292 : graph 99 (8:1213141526272836)
0.018321037292 : graph 101 (8:1213141526273668)
0.018321037292 : graph 102 (8:1213141526364767)
0.018321037292 : graph 105 (8:121314151627283747)
0.018321037292 : graph 106 (8:121314151627374878)
0.018321037292 : graph 107 (8:12131425354567)
0.018321037292 : graph 109 (8:1213141526364657)
0.018321037293 : graph 112 (8:121314151627374758)
0.018321037293 : graph 113 (8:121314152627364656)
0.018321037292 : graph 114 (8:121314152627364668)
0.018321037292 : graph 115 (8:121314152636465767)
0.018321037292 : graph 118 (8:12131415162728374757)
0.018321037293 : graph 119 (8:12131415162737475878)
0.018321037293 : graph 120 (8:121314152636465678)
0.018321037292 : graph 121 (8:12131415162737475768)
0.018321037292 : graph 122 (8:1213141516272837475767)
0.018321037293 : graph 123 (8:1213141516273747576878)
0.018321037292 : graph 124 (8:121324345657)
0.018321037292 : graph 125 (8:12131425263747)
0.018321037292 : graph 126 (8:12131456576878)
0.018321037292 : graph 127 (8:1213141526273637)
0.018321037292 : graph 128 (8:1213141526276878)
0.018321037292 : graph 129 (8:121314151627283738)
0.018321037292 : graph 130 (8:121314253647)
0.018321037292 : graph 131 (8:121324354656)
0.018321037292 : graph 136 (8:12131425263748)
0.018321037292 : graph 137 (8:12131425263757)
0.018321037292 : graph 143 (8:1213141526273638)
0.018321037292 : graph 144 (8:1213141526273868)
0.018321037292 : graph 146 (8:121314151627283748)
0.018321037292 : graph 150 (8:1213141526273848)
0.018321037292 : graph 151 (8:1213141526364757)
0.018321037292 : graph 153 (8:121314151627374858)
0.018321037292 : graph 154 (8:1213142526374757)
0.018321037292 : graph 157 (8:121314152627283637)
0.018321037292 : graph 158 (8:121314152636475767)
0.018321037292 : graph 160 (8:12131415162737485878)
0.018321037292 : graph 161 (8:1213142526353645)
0.018321037292 : graph 162 (8:1213142526353657)
0.018321037292 : graph 167 (8:121314152627363768)
0.018321037292 : graph 169 (8:121314152627386878)
0.018321037292 : graph 170 (8:12131415162728373847)
0.018321037292 : graph 171 (8:1213142526353647)
0.018321037292 : graph 173 (8:1213142535465767)
0.018321037292 : graph 179 (8:121314152627384868)
0.018321037292 : graph 181 (8:12131415162728374758)
0.018321037292 : graph 182 (8:1213142535456768)
0.018321037292 : graph 183 (8:121314152627384858)
0.018321037292 : graph 186 (8:12131415162737475868)
0.018321037293 : graph 187 (8:12131415262728363738)
0.018321037292 : graph 188 (8:12131415262738485868)
0.018321037293 : graph 189 (8:12131415262738486878)
0.018321037293 : graph 190 (8:1213141516273747586878)
0.018321037292 : graph 191 (8:12131415262736374656)
0.018321037292 : graph 192 (8:12131415262736374668)
0.018321037292 : graph 194 (8:1213141516272837384757)
0.018321037292 : graph 195 (8:12131415262736465678)
0.018321037292 : graph 196 (8:12131415263646576878)
0.018321037292 : graph 197 (8:1213141516272837475768)
0.018321037292 : graph 198 (8:121314151627283738475767)
0.018321037292 : graph 199 (8:121314252635364546)
0.018321037292 : graph 200 (8:121314252635364547)
0.018321037292 : graph 201 (8:121314252635364748)
0.018321037292 : graph 202 (8:12131415262736374647)
0.018321037292 : graph 203 (8:12131415262736376878)
0.018321037292 : graph 204 (8:1213141516272837384748)
0.018321037293 : graph 205 (8:121314252635365768)
0.018321037292 : graph 212 (8:1213141516272837384758)
0.018321037292 : graph 214 (8:12131415263647576878)
0.018321037292 : graph 215 (8:1213141516272837475868)
0.018321037292 : graph 216 (8:1213141526273637464756)
0.018321037292 : graph 217 (8:1213141526273637464768)
0.018321037292 : graph 219 (8:121314151627283738474857)
0.018321037292 : graph 220 (8:1213141526273637465678)
0.018321037292 : graph 221 (8:1213141526273646576878)
0.018321037292 : graph 222 (8:121314151627283738475768)
0.018321037292 : graph 223 (8:12131415162728373847485767)
0.018321037292 : graph 224 (8:121314152627363746475657)
0.018321037292 : graph 225 (8:121314152627363746475678)
0.018321037292 : graph 226 (8:12131415162728373847485758)
0.018321037292 : graph 227 (8:121314152627363746576878)
0.018321037292 : graph 228 (8:12131415162728373847485768)
0.018321037292 : graph 229 (8:1213141516272837384748575867)
0.018321037292 : graph 230 (8:121314151627283738474857586768)
0.018321037292 : graph 231 (8:12345678)
0.018321037292 : graph 234 (8:12131415263748)
0.018321037292 : graph 245 (8:121324345678)
0.018321037292 : graph 248 (8:1213141526364758)
0.018321037292 : graph 249 (8:1213142526353758)
0.018321037292 : graph 253 (8:1213142536475657)
0.018321037292 : graph 256 (8:121314152627283647)
0.018321037292 : graph 258 (8:121314152627364868)
0.018321037292 : graph 265 (8:12131415262736384656)
0.018321037292 : graph 266 (8:12131415262736465868)
0.018321037293 : graph 267 (8:12131415263647586768)
0.018321037292 : graph 270 (8:121314152627363878)
0.018321037292 : graph 292 (8:121314152627363748)
0.018321037292 : graph 293 (8:121314252637385758)
0.018321037292 : graph 297 (8:12131415262728363748)
0.018321037292 : graph 298 (8:12131415262736485868)
0.018321037292 : graph 299 (8:12131415263647586778)
0.018321037292 : graph 300 (8:121314252635364757)
0.018321037292 : graph 301 (8:121314252635374858)
0.018321037292 : graph 304 (8:12131415262736384778)
0.018321037293 : graph 310 (8:1213141526272836373846)
0.018321037292 : graph 311 (8:1213141526273638475778)
0.018321037293 : graph 312 (8:1213141526273648586878)
0.018321037293 : graph 313 (8:1213141526273638465678)
0.018321037292 : graph 322 (8:12131415262736374648)
0.018321037292 : graph 323 (8:12131415262736374868)
0.018321037292 : graph 332 (8:1213141526273637464856)
0.018321037292 : graph 333 (8:1213141526273637465868)
0.018321037292 : graph 334 (8:12131425263536454767)
0.018321037292 : graph 337 (8:1213141526272836374647)
0.018321037292 : graph 338 (8:1213141526273637486878)
0.018321037292 : graph 339 (8:12131415262736384748)
0.018321037292 : graph 344 (8:1213141526273647586878)
0.018321037292 : graph 346 (8:1213141526273637464878)
0.018321037293 : graph 352 (8:121314152627283637384647)
0.018321037292 : graph 353 (8:121314152627363746485778)
0.018321037292 : graph 354 (8:121314152627363746485678)
0.018321037292 : graph 355 (8:12131425263536454678)
0.018321037292 : graph 356 (8:1213141526273637464758)
0.018321037292 : graph 357 (8:121314152627363746475658)
0.018321037293 : graph 358 (8:121314152627363746475868)
0.018321037292 : graph 359 (8:12131415262728363738464748)
0.018321037292 : graph 360 (8:12131415262736374647565878)
0.018321037293 : graph 361 (8:1213243456576878)
0.018321037292 : graph 363 (8:12131415262736374858)
0.018321037293 : graph 365 (8:12131425263747586878)
0.018321037293 : graph 366 (8:1213141526272836374858)
0.018321037292 : graph 367 (8:1213141526273637485868)
0.018321037293 : graph 368 (8:121314152627283637384656)
0.018321037293 : graph 369 (8:121314152627363748586878)
0.018321037292 : graph 370 (8:121314252637385768)
0.018321037292 : graph 372 (8:12131415262728364758)
0.018321037292 : graph 381 (8:12131425263748576878)
0.018321037292 : graph 382 (8:1213141526273638475878)
0.018321037293 : graph 385 (8:121314152627283637384657)
0.018321037293 : graph 388 (8:121314152627363746485658)
0.018321037292 : graph 389 (8:1213142526353645476778)
0.018321037292 : graph 390 (8:1213142526353647485768)
0.018321037292 : graph 392 (8:121314152627363746485878)
0.018321037293 : graph 393 (8:12131415262736374648565878)
0.018321037293 : graph 396 (8:12131415262728363738464756)
0.018321037292 : graph 397 (8:1213142526353645476878)
0.018321037293 : graph 398 (8:121314152627283637464758)
0.018321037292 : graph 399 (8:121314152627363746485758)
0.018321037293 : graph 400 (8:12131415262728363738464758)
0.018321037293 : graph 401 (8:1213141526272836373846474856)
0.018321037293 : graph 402 (8:121314252635374647586878)
0.018321037293 : graph 404 (8:1213141526272836373846475658)
0.018321037293 : graph 405 (8:121314152627283637384647485657)
0.018321037293 : graph 406 (8:12131415262728363738464748565758)
0.018321037292 : graph 408 (8:1213142526353746485867)
0.018321037292 : graph 409 (8:121314252635374648586778)
sage: problem.make_exact(2^40)
Type 0 (7 flags) blocks: [7] 
Type 1 (57 flags) blocks: [37, 20] 
Type 2 (34 flags) blocks: [20, 14] 
Type 3 (177 flags) blocks: [31, 146] 
Type 4 (110 flags) blocks: [45, 65] 
Type 5 (81 flags) blocks: [58, 23] 
Type 6 (67 flags) blocks: [28, 39] 
Type 7 (70 flags) blocks: [18, 52] 
Type 8 (57 flags) blocks: [34, 23] 
Type 9 (46 flags) blocks: [17, 29] 
Type 10 (64 flags) blocks: [7, 57] 
Type 11 (48 flags) blocks: [10, 38] 
Type 12 (40 flags) blocks: [16, 24] 
Type 13 (36 flags) blocks: [15, 21] 
Type 14 (34 flags) blocks: [12, 22] 
Type 15 (33 flags) blocks: [7, 26] 
Type 16 (36 flags) blocks: [9, 27] 
Type 17 (32 flags) blocks: [15, 17] 
Type 18 (30 flags) blocks: [16, 14] 
Type 19 (28 flags) blocks: [22, 6] 
Type 20 (27 flags) blocks: [10, 17] 
Type 21 (26 flags) blocks: [14, 12] 
Type 22 (28 flags) blocks: [9, 19] 
Type 23 (26 flags) blocks: [18, 8] 
Type 24 (25 flags) blocks: [10, 15] 
Type 25 (24 flags) blocks: [9, 15] 
Type 26 (24 flags) blocks: [20, 4] 
Type 27 (23 flags) blocks: [18, 5] 
Type 28 (22 flags) blocks: [14, 8] 
Type 29 (22 flags) blocks: [12, 10] 
Type 30 (21 flags) blocks: [12, 9] 
Type 31 (20 flags) blocks: [12, 8] 
Type 32 (19 flags) blocks: [7, 12] 
Type 33 (27 flags) blocks: [4, 23] 
Type 34 (24 flags) blocks: [10, 14] 
Type 35 (22 flags) blocks: [15, 7] 
Type 36 (22 flags) blocks: [6, 16] 
Type 37 (21 flags) blocks: [12, 9] 
Type 38 (20 flags) blocks: [11, 9] 
Type 39 (19 flags) blocks: [12, 7] 
Type 40 (21 flags) blocks: [6, 15] 
Type 41 (19 flags) blocks: [16, 3] 
Type 42 (18 flags) blocks: [13, 5] 
Type 43 (17 flags) blocks: [9, 8] 
Type 44 (18 flags) blocks: [5, 13] 
Type 45 (17 flags) blocks: [7, 10] 
Type 46 (16 flags) blocks: [7, 9] 
Type 47 (15 flags) blocks: [4, 11] 
Creating bases................................................
Transforming matrices................................................
Rounding matrices................................................
Constructing R matrix........................................
Constructing DR matrix...........................................................................................................................................................................................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~..~.~...~.~..~..~........~~~~~~..........~~~~...~.~~~~......~~~..~~~~..~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 231.
All eigenvalues appear to be positive.
Bound of 19211/1048576 attained by:
19211/1048576 : graph 0 (8:)
19211/1048576 : graph 1 (8:12)
19211/1048576 : graph 2 (8:1213)
19211/1048576 : graph 3 (8:121314)
19211/1048576 : graph 4 (8:12131415)
19211/1048576 : graph 5 (8:1213141516)
19211/1048576 : graph 6 (8:121314151617)
19211/1048576 : graph 7 (8:12131415161718)
19211/1048576 : graph 8 (8:1234)
19211/1048576 : graph 9 (8:121324)
19211/1048576 : graph 10 (8:121345)
19211/1048576 : graph 11 (8:12131425)
19211/1048576 : graph 12 (8:12131456)
19211/1048576 : graph 13 (8:1213141526)
19211/1048576 : graph 14 (8:1213141567)
19211/1048576 : graph 15 (8:121314151627)
19211/1048576 : graph 16 (8:121314151678)
19211/1048576 : graph 17 (8:12131415161728)
19211/1048576 : graph 18 (8:12132434)
19211/1048576 : graph 19 (8:12132435)
19211/1048576 : graph 20 (8:12134546)
19211/1048576 : graph 21 (8:1213142526)
19211/1048576 : graph 22 (8:1213142535)
19211/1048576 : graph 23 (8:1213142556)
19211/1048576 : graph 24 (8:1213145657)
19211/1048576 : graph 25 (8:121314152627)
19211/1048576 : graph 26 (8:121314152636)
19211/1048576 : graph 27 (8:121314152667)
19211/1048576 : graph 28 (8:121314156768)
19211/1048576 : graph 29 (8:12131415162728)
19211/1048576 : graph 30 (8:12131415162737)
19211/1048576 : graph 31 (8:12131415162778)
19211/1048576 : graph 32 (8:1213141516172838)
19211/1048576 : graph 33 (8:121314253545)
19211/1048576 : graph 34 (8:121314253556)
19211/1048576 : graph 35 (8:121314255657)
19211/1048576 : graph 36 (8:121314565758)
19211/1048576 : graph 37 (8:12131415262728)
19211/1048576 : graph 38 (8:12131415263646)
19211/1048576 : graph 39 (8:12131415263667)
19211/1048576 : graph 40 (8:12131415266768)
19211/1048576 : graph 41 (8:1213141516273747)
19211/1048576 : graph 42 (8:1213141516273778)
19211/1048576 : graph 43 (8:121314151617283848)
19211/1048576 : graph 44 (8:1213141526364656)
19211/1048576 : graph 45 (8:1213141526364667)
19211/1048576 : graph 46 (8:1213141526366768)
19211/1048576 : graph 47 (8:121314151627374757)
19211/1048576 : graph 48 (8:121314151627374778)
19211/1048576 : graph 49 (8:12131415161728384858)
19211/1048576 : graph 50 (8:12131415162737475767)
19211/1048576 : graph 51 (8:12131415162737475778)
19211/1048576 : graph 52 (8:1213141516172838485868)
19211/1048576 : graph 53 (8:121314151617283848586878)
19211/1048576 : graph 54 (8:123456)
19211/1048576 : graph 56 (8:12134567)
19211/1048576 : graph 57 (8:1213142536)
19211/1048576 : graph 59 (8:1213145678)
19211/1048576 : graph 60 (8:121314152637)
19211/1048576 : graph 62 (8:12131415162738)
19211/1048576 : graph 63 (8:1213243545)
19211/1048576 : graph 67 (8:121314252637)
19211/1048576 : graph 68 (8:121314253656)
19211/1048576 : graph 72 (8:12131415262768)
19211/1048576 : graph 73 (8:12131415263767)
19211/1048576 : graph 75 (8:1213141516272837)
19211/1048576 : graph 76 (8:1213141516273878)
19211/1048576 : graph 77 (8:1213243456)
19211/1048576 : graph 79 (8:1213454678)
19211/1048576 : graph 81 (8:121314253546)
19211/1048576 : graph 86 (8:12131415262738)
19211/1048576 : graph 87 (8:12131415263647)
19211/1048576 : graph 90 (8:1213141516273748)
19211/1048576 : graph 91 (8:12131425263536)
19211/1048576 : graph 93 (8:12131425263738)
19211/1048576 : graph 94 (8:12131425354656)
19211/1048576 : graph 99 (8:1213141526272836)
19211/1048576 : graph 101 (8:1213141526273668)
19211/1048576 : graph 102 (8:1213141526364767)
19211/1048576 : graph 105 (8:121314151627283747)
19211/1048576 : graph 106 (8:121314151627374878)
19211/1048576 : graph 107 (8:12131425354567)
19211/1048576 : graph 109 (8:1213141526364657)
19211/1048576 : graph 112 (8:121314151627374758)
19211/1048576 : graph 113 (8:121314152627364656)
19211/1048576 : graph 114 (8:121314152627364668)
19211/1048576 : graph 115 (8:121314152636465767)
19211/1048576 : graph 118 (8:12131415162728374757)
19211/1048576 : graph 119 (8:12131415162737475878)
19211/1048576 : graph 120 (8:121314152636465678)
19211/1048576 : graph 121 (8:12131415162737475768)
19211/1048576 : graph 122 (8:1213141516272837475767)
19211/1048576 : graph 123 (8:1213141516273747576878)
19211/1048576 : graph 124 (8:121324345657)
19211/1048576 : graph 125 (8:12131425263747)
19211/1048576 : graph 126 (8:12131456576878)
19211/1048576 : graph 127 (8:1213141526273637)
19211/1048576 : graph 128 (8:1213141526276878)
19211/1048576 : graph 129 (8:121314151627283738)
19211/1048576 : graph 130 (8:121314253647)
19211/1048576 : graph 131 (8:121324354656)
19211/1048576 : graph 136 (8:12131425263748)
19211/1048576 : graph 137 (8:12131425263757)
19211/1048576 : graph 143 (8:1213141526273638)
19211/1048576 : graph 144 (8:1213141526273868)
19211/1048576 : graph 146 (8:121314151627283748)
19211/1048576 : graph 150 (8:1213141526273848)
19211/1048576 : graph 151 (8:1213141526364757)
19211/1048576 : graph 153 (8:121314151627374858)
19211/1048576 : graph 154 (8:1213142526374757)
19211/1048576 : graph 157 (8:121314152627283637)
19211/1048576 : graph 158 (8:121314152636475767)
19211/1048576 : graph 160 (8:12131415162737485878)
19211/1048576 : graph 161 (8:1213142526353645)
19211/1048576 : graph 162 (8:1213142526353657)
19211/1048576 : graph 167 (8:121314152627363768)
19211/1048576 : graph 169 (8:121314152627386878)
19211/1048576 : graph 170 (8:12131415162728373847)
19211/1048576 : graph 171 (8:1213142526353647)
19211/1048576 : graph 173 (8:1213142535465767)
19211/1048576 : graph 179 (8:121314152627384868)
19211/1048576 : graph 181 (8:12131415162728374758)
19211/1048576 : graph 182 (8:1213142535456768)
19211/1048576 : graph 183 (8:121314152627384858)
19211/1048576 : graph 186 (8:12131415162737475868)
19211/1048576 : graph 187 (8:12131415262728363738)
19211/1048576 : graph 188 (8:12131415262738485868)
19211/1048576 : graph 189 (8:12131415262738486878)
19211/1048576 : graph 190 (8:1213141516273747586878)
19211/1048576 : graph 191 (8:12131415262736374656)
19211/1048576 : graph 192 (8:12131415262736374668)
19211/1048576 : graph 194 (8:1213141516272837384757)
19211/1048576 : graph 195 (8:12131415262736465678)
19211/1048576 : graph 196 (8:12131415263646576878)
19211/1048576 : graph 197 (8:1213141516272837475768)
19211/1048576 : graph 198 (8:121314151627283738475767)
19211/1048576 : graph 199 (8:121314252635364546)
19211/1048576 : graph 200 (8:121314252635364547)
19211/1048576 : graph 201 (8:121314252635364748)
19211/1048576 : graph 202 (8:12131415262736374647)
19211/1048576 : graph 203 (8:12131415262736376878)
19211/1048576 : graph 204 (8:1213141516272837384748)
19211/1048576 : graph 205 (8:121314252635365768)
19211/1048576 : graph 212 (8:1213141516272837384758)
19211/1048576 : graph 214 (8:12131415263647576878)
19211/1048576 : graph 215 (8:1213141516272837475868)
19211/1048576 : graph 216 (8:1213141526273637464756)
19211/1048576 : graph 217 (8:1213141526273637464768)
19211/1048576 : graph 219 (8:121314151627283738474857)
19211/1048576 : graph 220 (8:1213141526273637465678)
19211/1048576 : graph 221 (8:1213141526273646576878)
19211/1048576 : graph 222 (8:121314151627283738475768)
19211/1048576 : graph 223 (8:12131415162728373847485767)
19211/1048576 : graph 224 (8:121314152627363746475657)
19211/1048576 : graph 225 (8:121314152627363746475678)
19211/1048576 : graph 226 (8:12131415162728373847485758)
19211/1048576 : graph 227 (8:121314152627363746576878)
19211/1048576 : graph 228 (8:12131415162728373847485768)
19211/1048576 : graph 229 (8:1213141516272837384748575867)
19211/1048576 : graph 230 (8:121314151627283738474857586768)
19211/1048576 : graph 231 (8:12345678)
19211/1048576 : graph 234 (8:12131415263748)
19211/1048576 : graph 245 (8:121324345678)
19211/1048576 : graph 248 (8:1213141526364758)
19211/1048576 : graph 249 (8:1213142526353758)
19211/1048576 : graph 253 (8:1213142536475657)
19211/1048576 : graph 256 (8:121314152627283647)
19211/1048576 : graph 258 (8:121314152627364868)
19211/1048576 : graph 265 (8:12131415262736384656)
19211/1048576 : graph 266 (8:12131415262736465868)
19211/1048576 : graph 267 (8:12131415263647586768)
19211/1048576 : graph 270 (8:121314152627363878)
19211/1048576 : graph 292 (8:121314152627363748)
19211/1048576 : graph 293 (8:121314252637385758)
19211/1048576 : graph 297 (8:12131415262728363748)
19211/1048576 : graph 298 (8:12131415262736485868)
19211/1048576 : graph 299 (8:12131415263647586778)
19211/1048576 : graph 300 (8:121314252635364757)
19211/1048576 : graph 301 (8:121314252635374858)
19211/1048576 : graph 304 (8:12131415262736384778)
19211/1048576 : graph 310 (8:1213141526272836373846)
19211/1048576 : graph 311 (8:1213141526273638475778)
19211/1048576 : graph 312 (8:1213141526273648586878)
19211/1048576 : graph 313 (8:1213141526273638465678)
19211/1048576 : graph 322 (8:12131415262736374648)
19211/1048576 : graph 323 (8:12131415262736374868)
19211/1048576 : graph 332 (8:1213141526273637464856)
19211/1048576 : graph 333 (8:1213141526273637465868)
19211/1048576 : graph 334 (8:12131425263536454767)
19211/1048576 : graph 337 (8:1213141526272836374647)
19211/1048576 : graph 338 (8:1213141526273637486878)
19211/1048576 : graph 339 (8:12131415262736384748)
19211/1048576 : graph 344 (8:1213141526273647586878)
19211/1048576 : graph 346 (8:1213141526273637464878)
19211/1048576 : graph 352 (8:121314152627283637384647)
19211/1048576 : graph 353 (8:121314152627363746485778)
19211/1048576 : graph 354 (8:121314152627363746485678)
19211/1048576 : graph 355 (8:12131425263536454678)
19211/1048576 : graph 356 (8:1213141526273637464758)
19211/1048576 : graph 357 (8:121314152627363746475658)
19211/1048576 : graph 358 (8:121314152627363746475868)
19211/1048576 : graph 359 (8:12131415262728363738464748)
19211/1048576 : graph 360 (8:12131415262736374647565878)
19211/1048576 : graph 361 (8:1213243456576878)
19211/1048576 : graph 363 (8:12131415262736374858)
19211/1048576 : graph 365 (8:12131425263747586878)
19211/1048576 : graph 366 (8:1213141526272836374858)
19211/1048576 : graph 367 (8:1213141526273637485868)
19211/1048576 : graph 368 (8:121314152627283637384656)
19211/1048576 : graph 369 (8:121314152627363748586878)
19211/1048576 : graph 370 (8:121314252637385768)
19211/1048576 : graph 372 (8:12131415262728364758)
19211/1048576 : graph 381 (8:12131425263748576878)
19211/1048576 : graph 382 (8:1213141526273638475878)
19211/1048576 : graph 385 (8:121314152627283637384657)
19211/1048576 : graph 388 (8:121314152627363746485658)
19211/1048576 : graph 389 (8:1213142526353645476778)
19211/1048576 : graph 390 (8:1213142526353647485768)
19211/1048576 : graph 392 (8:121314152627363746485878)
19211/1048576 : graph 393 (8:12131415262736374648565878)
19211/1048576 : graph 396 (8:12131415262728363738464756)
19211/1048576 : graph 397 (8:1213142526353645476878)
19211/1048576 : graph 398 (8:121314152627283637464758)
19211/1048576 : graph 399 (8:121314152627363746485758)
19211/1048576 : graph 400 (8:12131415262728363738464758)
19211/1048576 : graph 401 (8:1213141526272836373846474856)
19211/1048576 : graph 402 (8:121314252635374647586878)
19211/1048576 : graph 404 (8:1213141526272836373846475658)
19211/1048576 : graph 405 (8:121314152627283637384647485657)
19211/1048576 : graph 406 (8:12131415262728363738464748565758)
19211/1048576 : graph 408 (8:1213142526353746485867)
19211/1048576 : graph 409 (8:121314252635374648586778)
Diagonalizing................................................
Verifying................................................
sage: # Number of 8-vertex graphs that appear in the construction
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(8)),len(problem._sharp_graphs)
Found 1279 orbits.
232 232
sage: # rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{37}
sage: print problem.types[36]
6:1213243545
sage: print problem._exact_Q_matrices[36].nrows()
22
sage: print problem._exact_Q_matrices[36].rank()
21
sage: problem.write_certificate("63b.js")
Written certificate.


==> anc/63a.js <==
{
    "admissible_graphs": [
        "7:", 
        "7:12", 
        "7:1213", 
        "7:121314", 
        "7:12131415", 
        "7:1213141516", 
        "7:121314151617", 
        "7:1234", 
        "7:121324", 
        "7:121345", 
        "7:12131425", 
        "7:12131456", 
        "7:1213141526", 
        "7:1213141567", 
        "7:121314151627", 
        "7:12132434", 
        "7:12132435", 
        "7:12134546", 
        "7:1213142526", 
        "7:1213142535", 
        "7:1213142556", 
        "7:1213145657", 
        "7:121314152627", 
        "7:121314152636", 
        "7:121314152667", 
        "7:12131415162737", 
        "7:121314253545", 
        "7:121314253556", 
        "7:121314255657", 
        "7:12131415263646", 
        "7:12131415263667", 
        "7:1213141516273747", 
        "7:1213141526364656", 
        "7:1213141526364667", 
        "7:121314151627374757", 
        "7:12131415162737475767", 
        "7:123456", 
        "7:12132456", 
        "7:12134567", 
        "7:1213142536", 
        "7:1213142567", 
        "7:121314152637", 
        "7:1213243546", 
        "7:1213245657", 
        "7:121314252635", 
        "7:121314252637", 
        "7:121314255667", 
        "7:12131415262736", 
        "7:12131415263767", 
        "7:1213243456", 
        "7:1213243567", 
        "7:121314253546", 
        "7:121314253567", 
        "7:121314253657", 
        "7:12131415263647", 
        "7:12131425263536", 
        "7:12131425263537", 
        "7:12131425354657", 
        "7:12131425365657", 
        "7:1213141526273646", 
        "7:1213141526364767", 
        "7:12131425354567", 
        "7:1213141526364657", 
        "7:121314152627364656", 
        "7:121314152636465767", 
        "7:121324345657", 
        "7:12131425263747", 
        "7:1213141526273637", 
        "7:121314253647", 
        "7:121324354656", 
        "7:121324354657", 
        "7:12131425263546", 
        "7:12131425263547", 
        "7:12131425263757", 
        "7:12131425365767", 
        "7:1213141526273647", 
        "7:12131425354667", 
        "7:1213141526364757", 
        "7:1213142526374757", 
        "7:121314152636475767", 
        "7:1213142526353645", 
        "7:1213142526353657", 
        "7:1213142526353746", 
        "7:121314152627363746", 
        "7:1213142526353647", 
        "7:1213142535465767", 
        "7:121314152627364657", 
        "7:12131415262736374656", 
        "7:121314252635364546", 
        "7:121314252635364547", 
        "7:12131415262736374647", 
        "7:121314252635374647", 
        "7:12131415262736374657", 
        "7:1213141526273637464756", 
        "7:121314152627363746475657", 
        "7:1213142536475657", 
        "7:12132435465767", 
        "7:1213142526354767", 
        "7:121314252635374667", 
        "7:121314252635364757", 
        "7:12131425263536454767"
    ], 
    "description": "2-graph; minimize 6: density; forbid induced 6:1223344551, induced 3.3", 
    "number_of_admissible_graphs": 101, 
    "bound": "1470601/73400320", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121324", 
        "5:121345", 
        "5:12131425", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142535", 
        "5:121314253545", 
        "5:1213243545"
    ], 
    "number_of_types": 18, 
    "admissible_graph_densities": [
        1, 
        "2/7", 
        "1/7", 
        "1/7", 
        "1/7", 
        "1/7", 
        "1/7", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        12, 
        50, 
        32, 
        24, 
        32, 
        24, 
        20, 
        18, 
        17, 
        18, 
        15, 
        15, 
        14, 
        14, 
        13, 
        12, 
        11, 
        10
    ], 
    "flags": [
        [
            "4:(1)", 
            "4:12(1)", 
            "4:23(1)", 
            "4:1223(1)", 
            "4:2324(1)", 
            "4:122324(1)", 
            "4:1213(1)", 
            "4:1234(1)", 
            "4:121324(1)", 
            "4:122334(1)", 
            "4:12132434(1)", 
            "4:121314(1)"
        ], 
        [
            "5:(3)", 
            "5:14(3)", 
            "5:24(3)", 
            "5:34(3)", 
            "5:45(3)", 
            "5:1424(3)", 
            "5:1434(3)", 
            "5:1445(3)", 
            "5:2434(3)", 
            "5:2445(3)", 
            "5:3445(3)", 
            "5:142434(3)", 
            "5:142445(3)", 
            "5:143445(3)", 
            "5:243445(3)", 
            "5:14243445(3)", 
            "5:1415(3)", 
            "5:1425(3)", 
            "5:1435(3)", 
            "5:141524(3)", 
            "5:141534(3)", 
            "5:142535(3)", 
            "5:142545(3)", 
            "5:143545(3)", 
            "5:14152434(3)", 
            "5:14253545(3)", 
            "5:2425(3)", 
            "5:2435(3)", 
            "5:142425(3)", 
            "5:142534(3)", 
            "5:242534(3)", 
            "5:243545(3)", 
            "5:14242534(3)", 
            "5:14253445(3)", 
            "5:3435(3)", 
            "5:142435(3)", 
            "5:143435(3)", 
            "5:243435(3)", 
            "5:14243435(3)", 
            "5:14243545(3)", 
            "5:14152425(3)", 
            "5:14152435(3)", 
            "5:14242535(3)", 
            "5:1415242534(3)", 
            "5:14153435(3)", 
            "5:14253435(3)", 
            "5:1415243435(3)", 
            "5:24253435(3)", 
            "5:1424253435(3)", 
            "5:141524253435(3)"
        ], 
        [
            "5:12(3)", 
            "5:1214(3)", 
            "5:1224(3)", 
            "5:1234(3)", 
            "5:1245(3)", 
            "5:121434(3)", 
            "5:121445(3)", 
            "5:122434(3)", 
            "5:122445(3)", 
            "5:123445(3)", 
            "5:12143445(3)", 
            "5:12243445(3)", 
            "5:121415(3)", 
            "5:121425(3)", 
            "5:121435(3)", 
            "5:12141534(3)", 
            "5:12142535(3)", 
            "5:12142545(3)", 
            "5:12143545(3)", 
            "5:1214253545(3)", 
            "5:122425(3)", 
            "5:122435(3)", 
            "5:12142534(3)", 
            "5:12242534(3)", 
            "5:12243545(3)", 
            "5:1214253445(3)", 
            "5:123435(3)", 
            "5:12143435(3)", 
            "5:12243435(3)", 
            "5:1214153435(3)", 
            "5:1214253435(3)", 
            "5:1224253435(3)"
        ], 
        [
            "5:1213(3)", 
            "5:121314(3)", 
            "5:121324(3)", 
            "5:121334(3)", 
            "5:121345(3)", 
            "5:12131445(3)", 
            "5:12132434(3)", 
            "5:12132445(3)", 
            "5:12133445(3)", 
            "5:1213243445(3)", 
            "5:12131415(3)", 
            "5:12131425(3)", 
            "5:12131435(3)", 
            "5:1213142535(3)", 
            "5:1213142545(3)", 
            "5:1213143545(3)", 
            "5:121314253545(3)", 
            "5:12132425(3)", 
            "5:12132435(3)", 
            "5:1213242534(3)", 
            "5:1213243545(3)", 
            "5:12133435(3)", 
            "5:1213243435(3)", 
            "5:121324253435(3)"
        ], 
        [
            "6:(5)", 
            "6:16(5)", 
            "6:26(5)", 
            "6:36(5)", 
            "6:46(5)", 
            "6:56(5)", 
            "6:1626(5)", 
            "6:1636(5)", 
            "6:1646(5)", 
            "6:1656(5)", 
            "6:2636(5)", 
            "6:2646(5)", 
            "6:2656(5)", 
            "6:3646(5)", 
            "6:3656(5)", 
            "6:4656(5)", 
            "6:162636(5)", 
            "6:162646(5)", 
            "6:162656(5)", 
            "6:163646(5)", 
            "6:163656(5)", 
            "6:164656(5)", 
            "6:263646(5)", 
            "6:263656(5)", 
            "6:264656(5)", 
            "6:364656(5)", 
            "6:16263646(5)", 
            "6:16263656(5)", 
            "6:16264656(5)", 
            "6:16364656(5)", 
            "6:26364656(5)", 
            "6:1626364656(5)"
        ], 
        [
            "6:12(5)", 
            "6:1216(5)", 
            "6:1226(5)", 
            "6:1236(5)", 
            "6:1246(5)", 
            "6:1256(5)", 
            "6:121636(5)", 
            "6:121646(5)", 
            "6:121656(5)", 
            "6:122636(5)", 
            "6:122646(5)", 
            "6:122656(5)", 
            "6:123646(5)", 
            "6:123656(5)", 
            "6:124656(5)", 
            "6:12163646(5)", 
            "6:12163656(5)", 
            "6:12164656(5)", 
            "6:12263646(5)", 
            "6:12263656(5)", 
            "6:12264656(5)", 
            "6:12364656(5)", 
            "6:1216364656(5)", 
            "6:1226364656(5)"
        ], 
        [
            "6:1213(5)", 
            "6:121316(5)", 
            "6:121326(5)", 
            "6:121336(5)", 
            "6:121346(5)", 
            "6:121356(5)", 
            "6:12131646(5)", 
            "6:12131656(5)", 
            "6:12132636(5)", 
            "6:12132646(5)", 
            "6:12132656(5)", 
            "6:12133646(5)", 
            "6:12133656(5)", 
            "6:12134656(5)", 
            "6:1213164656(5)", 
            "6:1213263646(5)", 
            "6:1213263656(5)", 
            "6:1213264656(5)", 
            "6:1213364656(5)", 
            "6:121326364656(5)"
        ], 
        [
            "6:121314(5)", 
            "6:12131416(5)", 
            "6:12131426(5)", 
            "6:12131436(5)", 
            "6:12131446(5)", 
            "6:12131456(5)", 
            "6:1213141656(5)", 
            "6:1213142636(5)", 
            "6:1213142646(5)", 
            "6:1213142656(5)", 
            "6:1213143646(5)", 
            "6:1213143656(5)", 
            "6:1213144656(5)", 
            "6:121314263646(5)", 
            "6:121314263656(5)", 
            "6:121314264656(5)", 
            "6:121314364656(5)", 
            "6:12131426364656(5)"
        ], 
        [
            "6:12131415(5)", 
            "6:1213141516(5)", 
            "6:1213141526(5)", 
            "6:1213141536(5)", 
            "6:1213141546(5)", 
            "6:1213141556(5)", 
            "6:121314152636(5)", 
            "6:121314152646(5)", 
            "6:121314152656(5)", 
            "6:121314153646(5)", 
            "6:121314153656(5)", 
            "6:121314154656(5)", 
            "6:12131415263646(5)", 
            "6:12131415263656(5)", 
            "6:12131415264656(5)", 
            "6:12131415364656(5)", 
            "6:1213141526364656(5)"
        ], 
        [
            "6:1234(5)", 
            "6:121634(5)", 
            "6:122634(5)", 
            "6:123436(5)", 
            "6:123446(5)", 
            "6:123456(5)", 
            "6:12163436(5)", 
            "6:12163446(5)", 
            "6:12163456(5)", 
            "6:12263436(5)", 
            "6:12263446(5)", 
            "6:12263456(5)", 
            "6:12343656(5)", 
            "6:12344656(5)", 
            "6:1216343656(5)", 
            "6:1216344656(5)", 
            "6:1226343656(5)", 
            "6:1226344656(5)"
        ], 
        [
            "6:121324(5)", 
            "6:12131624(5)", 
            "6:12132426(5)", 
            "6:12132436(5)", 
            "6:12132446(5)", 
            "6:12132456(5)", 
            "6:1213162446(5)", 
            "6:1213162456(5)", 
            "6:1213242636(5)", 
            "6:1213242656(5)", 
            "6:1213243656(5)", 
            "6:1213244656(5)", 
            "6:121316244656(5)", 
            "6:121324263656(5)", 
            "6:121324364656(5)"
        ], 
        [
            "6:121345(5)", 
            "6:12131645(5)", 
            "6:12132645(5)", 
            "6:12133645(5)", 
            "6:12134546(5)", 
            "6:12134556(5)", 
            "6:1213164546(5)", 
            "6:1213164556(5)", 
            "6:1213263645(5)", 
            "6:1213264546(5)", 
            "6:1213264556(5)", 
            "6:1213364546(5)", 
            "6:1213364556(5)", 
            "6:121326364546(5)", 
            "6:121326364556(5)"
        ], 
        [
            "6:12131425(5)", 
            "6:1213141625(5)", 
            "6:1213142526(5)", 
            "6:1213142536(5)", 
            "6:1213142546(5)", 
            "6:1213142556(5)", 
            "6:121314162556(5)", 
            "6:121314252636(5)", 
            "6:121314252646(5)", 
            "6:121314253646(5)", 
            "6:121314253656(5)", 
            "6:121314254656(5)", 
            "6:12131425263646(5)", 
            "6:12131425364656(5)"
        ], 
        [
            "6:12132434(5)", 
            "6:1213162434(5)", 
            "6:1213242634(5)", 
            "6:1213243436(5)", 
            "6:1213243446(5)", 
            "6:1213243456(5)", 
            "6:121316243446(5)", 
            "6:121316243456(5)", 
            "6:121324263436(5)", 
            "6:121324263456(5)", 
            "6:121324343656(5)", 
            "6:121324344656(5)", 
            "6:12131624344656(5)", 
            "6:12132426343656(5)"
        ], 
        [
            "6:12132435(5)", 
            "6:1213162435(5)", 
            "6:1213242635(5)", 
            "6:1213243536(5)", 
            "6:1213243546(5)", 
            "6:1213243556(5)", 
            "6:121316243546(5)", 
            "6:121316243556(5)", 
            "6:121324263536(5)", 
            "6:121324263556(5)", 
            "6:121324353646(5)", 
            "6:121324354656(5)", 
            "6:12131624354656(5)"
        ], 
        [
            "6:1213142535(5)", 
            "6:121314162535(5)", 
            "6:121314252635(5)", 
            "6:121314253536(5)", 
            "6:121314253546(5)", 
            "6:121314253556(5)", 
            "6:12131416253556(5)", 
            "6:12131425263536(5)", 
            "6:12131425263546(5)", 
            "6:12131425353646(5)", 
            "6:12131425354656(5)", 
            "6:1213142526353646(5)"
        ], 
        [
            "6:121314253545(5)", 
            "6:12131416253545(5)", 
            "6:12131425263545(5)", 
            "6:12131425353645(5)", 
            "6:12131425354546(5)", 
            "6:12131425354556(5)", 
            "6:1213141625354556(5)", 
            "6:1213142526353645(5)", 
            "6:1213142526354546(5)", 
            "6:1213142535364546(5)", 
            "6:121314252635364546(5)"
        ], 
        [
            "6:121316243545(5)", 
            "6:121324263545(5)", 
            "6:121324353645(5)", 
            "6:121324354546(5)", 
            "6:121324354556(5)", 
            "6:12131624354546(5)", 
            "6:12131624354556(5)", 
            "6:12132426353645(5)", 
            "6:12132426354556(5)", 
            "6:12132435364546(5)"
        ]
    ], 
    "order_of_admissible_graphs": 7, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "883/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-261/512", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47/512", 
                "-205/512", 
                "45/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/512", 
                "-157/1024", 
                "-21/256", 
                "183/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-89/1024", 
                "-255/1024", 
                "107/1024", 
                "7/128", 
                "335/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121/1024", 
                "-9/512", 
                "9/1024", 
                "17/1024", 
                "109/1024", 
                "105/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-497/1024", 
                "41/128", 
                "-83/1024", 
                "-217/1024", 
                "-3/32", 
                "29/512", 
                "231/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-115/512", 
                "-9/1024", 
                "53/1024", 
                "-55/1024", 
                "51/1024", 
                "-3/512", 
                "-47/256", 
                "213/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-141/512", 
                "255/1024", 
                "-33/256", 
                "-175/1024", 
                "-423/1024", 
                "-99/1024", 
                "-85/1024", 
                "-67/1024", 
                "79/512", 
                0, 
                0, 
                0
            ], 
            [
                "-281/1024", 
                "-3/64", 
                "29/512", 
                "17/1024", 
                "33/256", 
                "-57/1024", 
                "-33/512", 
                "-9/512", 
                "-151/1024", 
                "17/256", 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "-77/512", 
                "23/256", 
                "61/1024", 
                "15/512", 
                "-23/128", 
                "-27/512", 
                "43/512", 
                "-17/1024", 
                "1/16", 
                "89/1024", 
                0
            ], 
            [
                "-49/256", 
                "137/512", 
                "-75/512", 
                "-105/1024", 
                "-69/512", 
                "-27/1024", 
                "87/512", 
                "-67/1024", 
                "7/256", 
                "-123/512", 
                "-25/128", 
                0
            ]
        ], 
        [
            [
                "123/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/512", 
                "547/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/512", 
                "-5/64", 
                "541/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/512", 
                "-5/64", 
                "-93/1024", 
                "533/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-127/512", 
                "-37/256", 
                "-171/1024", 
                "-51/256", 
                "165/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157/1024", 
                "-47/512", 
                "-109/1024", 
                "-279/512", 
                "5/128", 
                "535/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157/1024", 
                "-47/512", 
                "-531/1024", 
                "-51/256", 
                "5/128", 
                "71/1024", 
                "531/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111/512", 
                "-17/256", 
                "-1/128", 
                "-9/1024", 
                "1/32", 
                "57/1024", 
                "25/512", 
                "507/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157/1024", 
                "-511/1024", 
                "-171/1024", 
                "-51/256", 
                "5/128", 
                "71/1024", 
                "31/512", 
                "-347/1024", 
                "397/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111/512", 
                "1/512", 
                "-69/1024", 
                "-9/1024", 
                "1/32", 
                "57/1024", 
                "-163/512", 
                "-7/64", 
                "5/256", 
                "375/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111/512", 
                "1/512", 
                "3/1024", 
                "-69/1024", 
                "1/32", 
                "-315/1024", 
                "25/256", 
                "-7/64", 
                "5/256", 
                "-43/512", 
                "365/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-43/64", 
                "137/1024", 
                "79/512", 
                "47/256", 
                "-31/256", 
                "-59/1024", 
                "-13/256", 
                "15/512", 
                "-35/1024", 
                0, 
                0, 
                "175/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175/1024", 
                "15/512", 
                "35/1024", 
                "-47/256", 
                "-13/1024", 
                "-1/512", 
                "11/1024", 
                "13/1024", 
                "25/1024", 
                "1/32", 
                "-17/512", 
                "-93/1024", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175/1024", 
                "15/512", 
                "-3/16", 
                "1/512", 
                "-13/1024", 
                "11/1024", 
                "-3/1024", 
                "13/1024", 
                "25/1024", 
                "-41/1024", 
                "23/1024", 
                "-93/1024", 
                "-25/1024", 
                "257/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175/1024", 
                "-97/512", 
                "1/512", 
                "1/512", 
                "-13/1024", 
                "11/1024", 
                "5/512", 
                "-31/1024", 
                "-33/1024", 
                "9/512", 
                "23/1024", 
                "-93/1024", 
                "-25/1024", 
                "-27/1024", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-39/512", 
                "-25/512", 
                "-29/512", 
                "-17/256", 
                "-67/1024", 
                "17/1024", 
                "15/1024", 
                "-21/1024", 
                "-1/1024", 
                "-5/256", 
                "-25/1024", 
                "-45/512", 
                "-11/512", 
                "-3/128", 
                "-27/1024", 
                "21/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-151/1024", 
                "85/512", 
                "-1/16", 
                "-19/256", 
                "-11/1024", 
                "35/1024", 
                "31/1024", 
                "117/1024", 
                "-225/1024", 
                "-9/1024", 
                "-3/256", 
                "1/256", 
                "-1/128", 
                "-9/1024", 
                "-29/1024", 
                "11/512", 
                "401/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/1024", 
                "-109/1024", 
                "-63/512", 
                "415/1024", 
                "-105/1024", 
                "-137/512", 
                "1/128", 
                "-13/256", 
                "-9/256", 
                "-75/1024", 
                "-3/256", 
                "-35/512", 
                "-35/512", 
                "-3/1024", 
                "-1/256", 
                "29/1024", 
                "-23/512", 
                "461/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/1024", 
                "-109/1024", 
                "215/512", 
                "-53/1024", 
                "-105/1024", 
                "-7/256", 
                "-273/1024", 
                "-13/256", 
                "-9/256", 
                "3/512", 
                "-19/256", 
                "-35/512", 
                "3/1024", 
                "-35/512", 
                "-1/256", 
                "29/1024", 
                "-23/512", 
                "-51/512", 
                "225/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "75/1024", 
                "241/1024", 
                "-251/1024", 
                "-7/128", 
                "69/512", 
                "-207/1024", 
                "101/1024", 
                "-109/1024", 
                "25/1024", 
                "-95/1024", 
                "5/512", 
                "-23/256", 
                "-15/1024", 
                "-39/512", 
                "5/512", 
                "15/512", 
                "-37/1024", 
                "27/1024", 
                "197/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "75/1024", 
                "-9/32", 
                "97/512", 
                "-7/128", 
                "-187/1024", 
                "41/256", 
                "101/1024", 
                "-109/1024", 
                "-49/512", 
                "1/512", 
                "5/512", 
                "-3/512", 
                "-93/1024", 
                "-39/512", 
                "5/512", 
                "15/512", 
                "17/512", 
                "-15/512", 
                "-13/512", 
                "197/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "195/1024", 
                "-23/1024", 
                "69/1024", 
                "41/512", 
                "-63/512", 
                "-3/128", 
                "-21/1024", 
                "-9/256", 
                "-75/512", 
                "-15/512", 
                "-19/512", 
                "-179/1024", 
                "9/1024", 
                "5/512", 
                "-45/512", 
                "17/1024", 
                "-51/512", 
                "7/1024", 
                "9/1024", 
                "15/1024", 
                "17/1024", 
                "287/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "69/512", 
                "5/32", 
                "-547/1024", 
                "-51/1024", 
                "377/1024", 
                "-215/1024", 
                "165/1024", 
                "-111/1024", 
                "31/512", 
                "-87/1024", 
                "35/1024", 
                "21/512", 
                "-15/256", 
                "-67/1024", 
                "1/1024", 
                "5/256", 
                "-157/1024", 
                "51/1024", 
                "73/512", 
                "-97/1024", 
                "-3/256", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "69/512", 
                "-567/1024", 
                "1/16", 
                "-51/1024", 
                "-41/256", 
                "201/512", 
                "165/1024", 
                "-111/1024", 
                "-99/1024", 
                "5/128", 
                "35/1024", 
                "-1/16", 
                "9/256", 
                "-67/1024", 
                "1/1024", 
                "5/256", 
                "85/1024", 
                "-71/512", 
                "-107/1024", 
                "139/1024", 
                "-3/256", 
                "-43/1024", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-455/1024", 
                "325/1024", 
                "75/512", 
                "89/512", 
                "37/512", 
                "1/512", 
                "1/512", 
                "97/1024", 
                "-185/1024", 
                "-11/1024", 
                "-7/512", 
                "149/1024", 
                "9/128", 
                "5/64", 
                "-31/1024", 
                "-101/1024", 
                "15/1024", 
                "-69/1024", 
                "-43/512", 
                "15/1024", 
                "1/64", 
                "67/1024", 
                "-3/512", 
                "-3/512", 
                "151/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/512", 
                "-19/256", 
                "95/1024", 
                "113/1024", 
                "35/1024", 
                "-135/1024", 
                "-59/512", 
                "-1/8", 
                "31/1024", 
                "19/1024", 
                "3/128", 
                "185/1024", 
                "-13/512", 
                "-29/1024", 
                "-1/512", 
                "-3/128", 
                "-81/512", 
                "7/1024", 
                "1/128", 
                "3/1024", 
                "3/1024", 
                "-17/1024", 
                "5/512", 
                "11/1024", 
                "-77/1024", 
                "29/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-151/1024", 
                "-11/128", 
                "159/1024", 
                "-19/256", 
                "-11/1024", 
                "35/1024", 
                "-241/1024", 
                "-19/512", 
                "23/512", 
                "-61/1024", 
                "-3/256", 
                "1/256", 
                "-1/128", 
                "-7/256", 
                "-3/256", 
                "11/512", 
                "-31/1024", 
                "-43/1024", 
                "13/256", 
                "7/128", 
                "-37/1024", 
                "-1/512", 
                "-15/512", 
                "-79/1024", 
                "-19/256", 
                "5/256", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/1024", 
                "221/512", 
                "-45/1024", 
                "-53/1024", 
                "-105/1024", 
                "-7/256", 
                "-25/1024", 
                "3/16", 
                "-193/1024", 
                "-15/256", 
                "-19/256", 
                "-35/512", 
                "3/1024", 
                "1/256", 
                "-35/512", 
                "29/1024", 
                "73/1024", 
                "-91/1024", 
                "-113/1024", 
                "69/1024", 
                "37/512", 
                "21/1024", 
                "31/512", 
                "17/256", 
                "-31/1024", 
                "11/1024", 
                "-7/256", 
                "409/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "227/1024", 
                "55/512", 
                "-251/1024", 
                "-7/128", 
                "69/512", 
                "-43/256", 
                "141/1024", 
                "-63/512", 
                "9/1024", 
                "-95/1024", 
                "5/512", 
                "-23/256", 
                "-19/256", 
                "-23/1024", 
                "5/512", 
                "15/256", 
                "-17/512", 
                "65/1024", 
                "27/512", 
                "-37/1024", 
                "1/1024", 
                "53/512", 
                "-7/1024", 
                "7/256", 
                "-5/1024", 
                "13/512", 
                "11/512", 
                "363/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "195/1024", 
                "71/1024", 
                "-13/1024", 
                "41/512", 
                "-63/512", 
                "-3/128", 
                "-91/1024", 
                "1/512", 
                "-3/256", 
                "-129/1024", 
                "-19/512", 
                "-179/1024", 
                "9/1024", 
                "-45/512", 
                0, 
                "17/1024", 
                "1/128", 
                "9/512", 
                "3/1024", 
                "-13/1024", 
                "11/1024", 
                "-7/512", 
                "-1/1024", 
                "19/512", 
                "-5/1024", 
                "-1/256", 
                "-49/512", 
                "5/512", 
                "19/1024", 
                "71/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "-37/128", 
                "1/32", 
                "97/512", 
                "-7/128", 
                "-187/1024", 
                "-129/1024", 
                "-3/16", 
                "9/128", 
                "-7/512", 
                "1/512", 
                "5/512", 
                "-3/512", 
                "-17/256", 
                "-101/1024", 
                "5/512", 
                "-25/512", 
                "13/512", 
                "67/1024", 
                "-21/512", 
                "-77/512", 
                "5/512", 
                "-67/512", 
                "-3/128", 
                "-63/1024", 
                "15/512", 
                "-17/1024", 
                "5/128", 
                0, 
                "9/1024", 
                "79/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-581/1024", 
                "27/512", 
                "1/16", 
                "-51/1024", 
                "-41/256", 
                "-143/1024", 
                "-179/512", 
                "247/1024", 
                "1/32", 
                "5/128", 
                "35/1024", 
                "-1/16", 
                "-35/512", 
                "29/1024", 
                "1/1024", 
                "-67/512", 
                "69/1024", 
                "87/1024", 
                "-1/16", 
                "-17/256", 
                "25/1024", 
                "-33/256", 
                "-73/512", 
                "-23/512", 
                "11/512", 
                "-43/1024", 
                "-57/1024", 
                "-71/1024", 
                "-9/1024", 
                "23/512", 
                "369/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-455/1024", 
                "101/1024", 
                "43/128", 
                "89/512", 
                "37/512", 
                "1/512", 
                "-201/1024", 
                "-9/512", 
                "9/512", 
                "-25/512", 
                "-7/512", 
                "149/1024", 
                "9/128", 
                "-5/128", 
                "19/256", 
                "-101/1024", 
                "-15/256", 
                "-19/256", 
                0, 
                "3/256", 
                "-61/1024", 
                "-31/1024", 
                "-35/1024", 
                "-27/1024", 
                "-17/1024", 
                "-7/1024", 
                "-9/512", 
                "-67/1024", 
                "29/1024", 
                "65/1024", 
                "-3/128", 
                "-15/512", 
                "71/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/512", 
                "53/512", 
                "-31/512", 
                "113/1024", 
                "35/1024", 
                "-135/1024", 
                "93/1024", 
                "55/512", 
                "-19/256", 
                "-71/1024", 
                "3/128", 
                "185/1024", 
                "-13/512", 
                "1/512", 
                "-29/1024", 
                "-3/128", 
                "37/1024", 
                "13/512", 
                "-3/512", 
                "-15/512", 
                "19/512", 
                "1/128", 
                "15/512", 
                "41/1024", 
                "15/512", 
                "5/1024", 
                "-71/512", 
                "1/512", 
                "-1/256", 
                "-17/1024", 
                "11/512", 
                "11/512", 
                "-1/16", 
                "115/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-151/1024", 
                "-11/128", 
                "-51/512", 
                "9/64", 
                "-11/1024", 
                "-117/512", 
                "67/1024", 
                "-19/512", 
                "23/512", 
                "1/512", 
                "-31/512", 
                "1/256", 
                "-27/1024", 
                "-11/1024", 
                "-3/256", 
                "11/512", 
                "-31/1024", 
                "15/256", 
                "-15/512", 
                "-5/128", 
                "27/512", 
                "-1/512", 
                "-75/1024", 
                "-19/512", 
                "-19/256", 
                "5/256", 
                "-45/1024", 
                "-29/1024", 
                "5/1024", 
                "-7/1024", 
                "11/256", 
                "-29/512", 
                "-91/1024", 
                "11/512", 
                "87/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "195/1024", 
                "71/1024", 
                "83/1024", 
                "1/512", 
                "-63/512", 
                "-47/512", 
                "-3/256", 
                "1/512", 
                "-3/256", 
                "-1/128", 
                "-135/1024", 
                "-179/1024", 
                "-91/1024", 
                0, 
                0, 
                "17/1024", 
                "1/128", 
                "-1/1024", 
                "9/512", 
                "3/256", 
                "-3/256", 
                "-7/512", 
                "19/512", 
                "3/1024", 
                "-5/1024", 
                "-1/256", 
                "3/512", 
                "9/512", 
                "-5/1024", 
                "-15/1024", 
                "-9/1024", 
                "1/512", 
                "-5/1024", 
                "-1/256", 
                "-51/512", 
                "141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "227/1024", 
                "-133/512", 
                "65/1024", 
                "-7/128", 
                "-19/128", 
                "159/1024", 
                "141/1024", 
                "-63/512", 
                "-47/512", 
                "-7/512", 
                "5/512", 
                "-67/1024", 
                "-99/1024", 
                "-23/1024", 
                "5/512", 
                "15/256", 
                "71/1024", 
                "-19/1024", 
                "-41/1024", 
                "13/256", 
                "1/1024", 
                "-9/512", 
                "105/1024", 
                "7/256", 
                "-5/1024", 
                0, 
                "5/256", 
                "-39/256", 
                "3/512", 
                "-3/128", 
                "-101/1024", 
                "-41/1024", 
                "25/1024", 
                "3/512", 
                "7/512", 
                "77/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/512", 
                "-37/128", 
                "93/512", 
                "65/1024", 
                "-7/128", 
                "-19/128", 
                "-21/128", 
                "-3/16", 
                "9/128", 
                "5/1024", 
                "-7/512", 
                "5/512", 
                "-67/1024", 
                "-13/1024", 
                "-101/1024", 
                "5/512", 
                "-25/512", 
                "15/256", 
                "41/1024", 
                "-151/1024", 
                "-13/256", 
                "5/512", 
                "-5/512", 
                "-17/128", 
                "-63/1024", 
                "15/512", 
                "9/256", 
                "11/256", 
                "-3/128", 
                "1/256", 
                "-9/512", 
                "11/256", 
                "23/1024", 
                "-1/1024", 
                "3/512", 
                "7/512", 
                "1/512", 
                "77/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-455/1024", 
                "101/1024", 
                "117/1024", 
                "369/1024", 
                "37/512", 
                "-199/1024", 
                "29/1024", 
                "-9/512", 
                "9/512", 
                "-1/512", 
                "-13/256", 
                "149/1024", 
                "-23/512", 
                "17/256", 
                "19/256", 
                "-101/1024", 
                "-15/256", 
                "17/1024", 
                "-37/512", 
                "-31/512", 
                "1/128", 
                "-31/1024", 
                "-23/1024", 
                "-19/512", 
                "-17/1024", 
                "-7/1024", 
                "-61/1024", 
                "-35/512", 
                "-29/1024", 
                "-15/512", 
                "11/1024", 
                "-27/512", 
                "-21/512", 
                0, 
                "-27/512", 
                "55/1024", 
                "-5/1024", 
                "-5/1024", 
                "133/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/512", 
                "53/512", 
                "61/512", 
                "-41/1024", 
                "35/1024", 
                "75/1024", 
                "-73/512", 
                "55/512", 
                "-19/256", 
                "5/128", 
                "-1/16", 
                "185/1024", 
                "1/256", 
                "-13/512", 
                "-29/1024", 
                "-3/128", 
                "37/1024", 
                "-3/256", 
                "3/128", 
                "5/128", 
                "-27/1024", 
                "1/128", 
                "19/512", 
                "17/512", 
                "15/512", 
                "5/1024", 
                "23/512", 
                "15/1024", 
                "13/1024", 
                "5/512", 
                "-19/1024", 
                "55/1024", 
                "23/512", 
                "1/1024", 
                "-121/1024", 
                "-13/1024", 
                "7/512", 
                "7/512", 
                "-27/512", 
                "57/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/512", 
                "-1/512", 
                "-3/1024", 
                "129/1024", 
                "57/1024", 
                "21/512", 
                "9/256", 
                "-7/512", 
                "15/512", 
                "11/1024", 
                "3/512", 
                "35/1024", 
                "-119/1024", 
                "5/128", 
                "45/1024", 
                "-1/64", 
                "-17/1024", 
                "-49/1024", 
                "-11/512", 
                "-3/128", 
                "-9/1024", 
                "7/1024", 
                "-3/256", 
                "-3/512", 
                "49/1024", 
                "-5/256", 
                "-5/512", 
                "-13/1024", 
                "-9/512", 
                "3/256", 
                "-9/1024", 
                "-9/1024", 
                "47/1024", 
                "-17/1024", 
                "-89/1024", 
                "-83/512", 
                "-3/128", 
                "-3/128", 
                "33/1024", 
                "-107/512", 
                "89/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115/1024", 
                "15/128", 
                "-7/32", 
                "-267/1024", 
                "121/1024", 
                "219/1024", 
                "3/16", 
                "5/1024", 
                "19/1024", 
                "1/32", 
                "41/1024", 
                "-37/1024", 
                "17/1024", 
                "9/512", 
                "19/512", 
                "-17/1024", 
                "1/256", 
                "-109/1024", 
                "-137/1024", 
                "33/1024", 
                "35/1024", 
                "-29/1024", 
                "33/1024", 
                "37/1024", 
                "-3/1024", 
                "-23/1024", 
                "3/1024", 
                "-5/512", 
                "-7/64", 
                "9/1024", 
                "-37/1024", 
                "-105/512", 
                "35/1024", 
                "-13/256", 
                "-13/1024", 
                "-5/1024", 
                "-125/512", 
                "-19/1024", 
                "1/1024", 
                "-31/1024", 
                "-5/1024", 
                "45/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115/1024", 
                "-15/64", 
                "85/1024", 
                "-267/1024", 
                "121/1024", 
                "219/1024", 
                "33/1024", 
                "-103/1024", 
                "81/512", 
                "11/512", 
                "41/1024", 
                "-37/1024", 
                "17/1024", 
                "9/256", 
                "11/512", 
                "-17/1024", 
                "-3/256", 
                "-111/1024", 
                "41/1024", 
                "-59/512", 
                "-11/128", 
                "7/1024", 
                "37/1024", 
                "-217/1024", 
                "59/1024", 
                "-59/1024", 
                "-17/512", 
                "-1/16", 
                "15/1024", 
                "-9/1024", 
                "5/1024", 
                "-35/1024", 
                "-19/1024", 
                "-1/128", 
                "-13/1024", 
                "-5/1024", 
                "-21/1024", 
                "-125/512", 
                "1/1024", 
                "-31/1024", 
                "-5/1024", 
                "-3/1024", 
                "45/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/128", 
                "31/512", 
                "9/128", 
                "-71/1024", 
                "-13/128", 
                "-45/1024", 
                "-87/1024", 
                "69/1024", 
                "-21/512", 
                "15/512", 
                "-163/1024", 
                "-83/1024", 
                "-121/1024", 
                "-33/1024", 
                "-37/1024", 
                "-23/512", 
                "3/64", 
                "-11/1024", 
                "19/256", 
                "27/512", 
                "-3/1024", 
                "21/1024", 
                "29/1024", 
                "13/512", 
                0, 
                "1/512", 
                "43/1024", 
                "19/256", 
                "23/1024", 
                "9/512", 
                "-9/1024", 
                "1/32", 
                "9/512", 
                "-1/256", 
                "23/512", 
                "41/1024", 
                "3/1024", 
                "3/1024", 
                "-229/1024", 
                "-121/1024", 
                "-89/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/512", 
                "-1/512", 
                "127/1024", 
                "19/1024", 
                "57/1024", 
                "41/1024", 
                "37/1024", 
                "-7/512", 
                "15/512", 
                "3/1024", 
                "3/256", 
                "35/1024", 
                "13/256", 
                "-115/1024", 
                "45/1024", 
                "-1/64", 
                "-17/1024", 
                "-11/1024", 
                "-13/256", 
                "-1/128", 
                "-25/1024", 
                "7/1024", 
                "-5/1024", 
                "-3/256", 
                "49/1024", 
                "-5/256", 
                "-47/512", 
                "-9/512", 
                "-17/1024", 
                "-165/1024", 
                "-29/1024", 
                "-21/1024", 
                "41/1024", 
                "-217/1024", 
                "-3/1024", 
                "1/256", 
                "-7/512", 
                "1/512", 
                "3/256", 
                "-1/1024", 
                "-3/1024", 
                "-5/1024", 
                "1/256", 
                0, 
                "89/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115/1024", 
                "-15/64", 
                "-139/512", 
                "19/512", 
                "121/1024", 
                "31/512", 
                "213/1024", 
                "-103/1024", 
                "81/512", 
                "35/1024", 
                "15/512", 
                "-37/1024", 
                "17/512", 
                "5/256", 
                "11/512", 
                "-17/1024", 
                "-3/256", 
                "1/16", 
                "-99/1024", 
                "-5/64", 
                "-31/256", 
                "7/1024", 
                "-55/256", 
                "7/512", 
                "59/1024", 
                "-59/1024", 
                "7/1024", 
                "-61/1024", 
                "-15/1024", 
                "1/1024", 
                "-257/1024", 
                "-1/512", 
                "5/1024", 
                "-1/32", 
                "-5/1024", 
                "-5/1024", 
                "-5/512", 
                "-9/1024", 
                "-1/256", 
                "-3/512", 
                "1/256", 
                "-3/1024", 
                "-3/1024", 
                0, 
                "-5/1024", 
                "45/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/128", 
                "31/512", 
                "-41/512", 
                "59/1024", 
                "-13/128", 
                "-23/256", 
                "-33/1024", 
                "69/1024", 
                "-21/512", 
                "-165/1024", 
                "-9/1024", 
                "-83/1024", 
                "-21/1024", 
                "-123/1024", 
                "-37/1024", 
                "-23/512", 
                "3/64", 
                "77/1024", 
                "3/512", 
                "-7/1024", 
                "53/1024", 
                "21/1024", 
                "23/1024", 
                "31/1024", 
                0, 
                "1/512", 
                "11/512", 
                "75/1024", 
                "-17/1024", 
                "17/512", 
                "17/1024", 
                "9/512", 
                "-15/64", 
                "-121/1024", 
                "1/512", 
                "-1/512", 
                "7/1024", 
                "-1/1024", 
                "-3/512", 
                "1/1024", 
                "1/512", 
                "3/1024", 
                "-1/512", 
                0, 
                "-89/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/512", 
                "63/512", 
                "1/64", 
                "19/1024", 
                "57/1024", 
                "41/1024", 
                "9/256", 
                "-21/1024", 
                "13/512", 
                "5/512", 
                "3/256", 
                "35/1024", 
                "13/256", 
                "57/1024", 
                "-55/512", 
                "-1/64", 
                "-97/1024", 
                "-19/1024", 
                "-3/128", 
                "-11/512", 
                "-23/1024", 
                "-169/1024", 
                "-1/128", 
                "-1/128", 
                "29/512", 
                "-221/1024", 
                "-1/256", 
                "-17/1024", 
                "3/1024", 
                "3/1024", 
                "-15/1024", 
                "-3/256", 
                "5/512", 
                "-1/1024", 
                "-3/1024", 
                "1/256", 
                "1/512", 
                "-7/512", 
                "3/256", 
                "-1/1024", 
                "-3/1024", 
                "1/256", 
                "-5/1024", 
                0, 
                "-3/1024", 
                "-5/1024", 
                0, 
                "89/512", 
                0, 
                0
            ], 
            [
                "-11/128", 
                "-45/512", 
                "49/1024", 
                "59/1024", 
                "-13/128", 
                "-23/256", 
                "-5/64", 
                "-55/512", 
                "-1/8", 
                "-7/1024", 
                "-9/1024", 
                "-83/1024", 
                "-21/1024", 
                "-23/1024", 
                "-127/1024", 
                "-23/512", 
                "-5/1024", 
                "9/128", 
                "45/512", 
                "-7/1024", 
                "-1/128", 
                "17/512", 
                0, 
                0, 
                "-127/512", 
                "-121/1024", 
                "1/512", 
                "9/1024", 
                "-1/512", 
                "-1/1024", 
                "7/1024", 
                "3/512", 
                "-5/1024", 
                "1/1024", 
                "1/512", 
                "-1/512", 
                "-1/1024", 
                "7/1024", 
                "-3/512", 
                "1/1024", 
                "1/512", 
                "-1/512", 
                "3/1024", 
                0, 
                "1/1024", 
                "3/1024", 
                0, 
                "-89/1024", 
                0, 
                0
            ], 
            [
                "109/1024", 
                "37/1024", 
                "43/1024", 
                "51/1024", 
                "23/256", 
                "25/1024", 
                "11/512", 
                "3/256", 
                "9/256", 
                "5/128", 
                "25/512", 
                "1/256", 
                "11/256", 
                "3/64", 
                "27/512", 
                "-335/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "415/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/256", 
                "1063/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/256", 
                "-619/1024", 
                "863/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255/1024", 
                "23/128", 
                "179/512", 
                "277/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "97/1024", 
                "-49/512", 
                "-191/1024", 
                "11/256", 
                "67/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-591/1024", 
                "-131/512", 
                "-1019/1024", 
                "-159/1024", 
                "219/1024", 
                "589/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-109/512", 
                "-601/1024", 
                "947/1024", 
                "15/1024", 
                "-253/1024", 
                "-427/1024", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-591/1024", 
                "-675/1024", 
                "-807/1024", 
                "-159/1024", 
                "219/1024", 
                "21/128", 
                "-35/1024", 
                "563/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-109/512", 
                "35/32", 
                "1/16", 
                "15/1024", 
                "-253/1024", 
                "-19/128", 
                "-267/1024", 
                "-417/1024", 
                "419/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "137/512", 
                "37/1024", 
                "73/1024", 
                "29/256", 
                "51/512", 
                "-7/512", 
                "-47/1024", 
                "-13/1024", 
                "-91/1024", 
                "91/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "221/1024", 
                "479/1024", 
                "-45/1024", 
                "71/512", 
                "173/1024", 
                "-275/1024", 
                "5/512", 
                "193/512", 
                "-223/1024", 
                "41/256", 
                "281/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "221/1024", 
                "-79/256", 
                "363/1024", 
                "71/512", 
                "173/1024", 
                "291/1024", 
                "-179/1024", 
                "-385/1024", 
                "-25/256", 
                "41/256", 
                "-137/512", 
                "491/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "561/1024", 
                "-277/1024", 
                "29/1024", 
                "-45/1024", 
                "-139/1024", 
                "-117/1024", 
                "51/512", 
                "15/1024", 
                "-29/512", 
                "39/256", 
                "-21/128", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-343/1024", 
                "-3/32", 
                "-47/256", 
                "-209/1024", 
                "-71/1024", 
                "-13/1024", 
                "3/256", 
                "-9/1024", 
                "11/512", 
                "-11/128", 
                "-73/1024", 
                "-125/1024", 
                "-41/1024", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "149/256", 
                "-235/1024", 
                "153/256", 
                "23/512", 
                "51/256", 
                "-23/512", 
                "1/8", 
                "57/512", 
                "-181/1024", 
                "109/1024", 
                "109/1024", 
                "53/256", 
                "-39/256", 
                "-91/1024", 
                "465/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-159/512", 
                "-391/1024", 
                "-165/1024", 
                "-59/512", 
                "-221/1024", 
                "-53/256", 
                "203/1024", 
                "125/1024", 
                "25/1024", 
                "-79/1024", 
                "45/1024", 
                "-185/1024", 
                "51/1024", 
                "1/32", 
                "29/512", 
                "387/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-133/1024", 
                "-203/256", 
                "245/1024", 
                "-19/512", 
                "-85/512", 
                "-3/512", 
                "51/512", 
                "-175/1024", 
                "-27/512", 
                "-101/1024", 
                "-27/128", 
                "-53/1024", 
                "-101/512", 
                "-9/1024", 
                "23/512", 
                "1/128", 
                "191/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/1024", 
                "-71/1024", 
                "-69/512", 
                "9/1024", 
                "-23/1024", 
                "9/512", 
                "19/512", 
                "1/64", 
                "37/512", 
                "31/512", 
                "3/128", 
                "5/128", 
                "-41/512", 
                "1/128", 
                "-23/1024", 
                "-25/1024", 
                "1/512", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "73/128", 
                "-93/256", 
                "21/1024", 
                "63/1024", 
                "175/512", 
                "-101/256", 
                "-401/1024", 
                "175/1024", 
                "5/64", 
                "-11/256", 
                "63/512", 
                "-45/512", 
                "-97/1024", 
                "-9/128", 
                "-101/1024", 
                "-27/256", 
                "-1/128", 
                "493/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/512", 
                "349/1024", 
                "-37/128", 
                "-7/512", 
                "-11/512", 
                "119/1024", 
                "-51/512", 
                "-29/256", 
                "153/1024", 
                "-27/256", 
                "19/512", 
                "-17/128", 
                "-133/1024", 
                "5/256", 
                "-29/512", 
                "-15/256", 
                "-53/512", 
                "-35/512", 
                "9/512", 
                "289/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-69/128", 
                "295/1024", 
                "29/1024", 
                "-45/1024", 
                "65/1024", 
                "43/512", 
                "-159/1024", 
                "-41/512", 
                "-29/512", 
                "-223/1024", 
                "27/512", 
                "-111/1024", 
                "-57/1024", 
                "-79/1024", 
                "51/1024", 
                "13/256", 
                "-41/256", 
                "1/1024", 
                "-13/1024", 
                "21/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "149/256", 
                "317/512", 
                "83/512", 
                "23/512", 
                "51/256", 
                "11/128", 
                "-55/256", 
                "-89/1024", 
                "1/128", 
                "109/1024", 
                "33/256", 
                "99/512", 
                "-17/512", 
                "-39/512", 
                "1/16", 
                "-43/256", 
                "-47/512", 
                "-7/512", 
                "-83/1024", 
                0, 
                "-165/1024", 
                "203/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-133/1024", 
                "21/32", 
                "-517/1024", 
                "-19/512", 
                "-85/512", 
                "-175/1024", 
                "-99/1024", 
                "5/128", 
                "43/1024", 
                "-101/1024", 
                "59/1024", 
                "-215/1024", 
                "97/1024", 
                "3/128", 
                "-5/256", 
                "-35/1024", 
                "-265/1024", 
                "87/1024", 
                "9/512", 
                "49/512", 
                "-121/1024", 
                "29/1024", 
                "17/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-159/512", 
                "47/512", 
                "-207/512", 
                "-59/512", 
                "-221/1024", 
                "47/1024", 
                "-85/1024", 
                "-241/1024", 
                "187/1024", 
                "-79/1024", 
                "-183/1024", 
                "-51/1024", 
                "19/1024", 
                "7/256", 
                "-133/1024", 
                "-139/1024", 
                "3/512", 
                "-77/1024", 
                "25/512", 
                "-127/1024", 
                "5/256", 
                "13/512", 
                "3/128", 
                "305/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-643/1024", 
                "129/512", 
                "21/1024", 
                "63/1024", 
                "-65/256", 
                "45/128", 
                "233/512", 
                "-251/1024", 
                "5/64", 
                "131/1024", 
                "23/1024", 
                "15/512", 
                "-21/256", 
                "-11/512", 
                "119/1024", 
                "95/1024", 
                "53/1024", 
                "-155/512", 
                "-109/1024", 
                "-129/1024", 
                "-77/1024", 
                "1/1024", 
                "-21/256", 
                "339/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/512", 
                "-111/256", 
                "111/1024", 
                "-7/512", 
                "-11/512", 
                "-71/1024", 
                "179/1024", 
                "157/1024", 
                "-1/512", 
                "-27/256", 
                "-69/512", 
                "-33/1024", 
                "43/1024", 
                "39/1024", 
                "63/1024", 
                "-31/512", 
                "125/1024", 
                "-7/1024", 
                "-87/1024", 
                "15/1024", 
                "-139/1024", 
                "-45/512", 
                "-11/1024", 
                "-81/1024", 
                "-25/512", 
                "29/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/128", 
                "31/256", 
                "121/512", 
                "77/1024", 
                "153/1024", 
                "49/1024", 
                "-35/1024", 
                "35/1024", 
                "-31/512", 
                "71/1024", 
                "51/512", 
                "175/1024", 
                "-9/512", 
                "-117/1024", 
                "29/512", 
                "-29/1024", 
                "-1/128", 
                "-9/512", 
                "-25/1024", 
                "-39/1024", 
                "-39/1024", 
                "31/1024", 
                "13/512", 
                "-9/256", 
                "-15/256", 
                "-11/128", 
                "95/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-113/1024", 
                "-61/1024", 
                "-63/256", 
                "39/1024", 
                "3/512", 
                "-151/1024", 
                "47/512", 
                "129/512", 
                "-49/512", 
                "-15/128", 
                "169/1024", 
                "-135/1024", 
                "1/32", 
                "-5/512", 
                "-79/1024", 
                "3/1024", 
                "-51/1024", 
                "-29/512", 
                "-117/1024", 
                "9/1024", 
                "-5/256", 
                "-89/512", 
                "1/64", 
                "-27/1024", 
                "-79/1024", 
                "-47/512", 
                "-45/512", 
                "283/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-113/1024", 
                "-169/1024", 
                "-197/1024", 
                "39/1024", 
                "3/512", 
                "99/512", 
                "-65/512", 
                "-225/1024", 
                "17/512", 
                "-15/128", 
                "-25/128", 
                "81/1024", 
                "1/128", 
                "-13/1024", 
                "-1/8", 
                "5/1024", 
                "27/512", 
                "-35/512", 
                "39/1024", 
                "-9/1024", 
                "-17/512", 
                "-19/256", 
                "-51/1024", 
                "-19/256", 
                "-177/1024", 
                "-53/1024", 
                "-45/512", 
                "-209/1024", 
                "191/1024", 
                0, 
                0, 
                0
            ], 
            [
                "57/1024", 
                "-35/1024", 
                "-65/1024", 
                "13/512", 
                "27/256", 
                "59/1024", 
                "-11/1024", 
                "27/1024", 
                "-81/1024", 
                "35/1024", 
                "-103/1024", 
                "-11/1024", 
                "7/1024", 
                "-21/1024", 
                "1/32", 
                "-1/512", 
                "-25/1024", 
                "17/512", 
                "39/1024", 
                "31/1024", 
                "-31/512", 
                "55/1024", 
                "-91/512", 
                "7/256", 
                "41/1024", 
                "-207/1024", 
                "-9/1024", 
                "1/512", 
                "1/512", 
                "97/512", 
                0, 
                0
            ], 
            [
                "27/256", 
                "-57/512", 
                "-111/512", 
                "-21/256", 
                "101/1024", 
                "17/256", 
                "-5/512", 
                "25/512", 
                "-13/1024", 
                "3/512", 
                "-9/1024", 
                "-15/1024", 
                "-13/1024", 
                "-73/1024", 
                "47/512", 
                "-123/1024", 
                "17/1024", 
                "-23/512", 
                "19/1024", 
                "-33/512", 
                "-5/256", 
                "45/1024", 
                "23/256", 
                "-13/64", 
                "23/512", 
                "-161/1024", 
                "9/1024", 
                "-1/1024", 
                "-3/1024", 
                "-149/1024", 
                "81/1024", 
                0
            ], 
            [
                "57/1024", 
                "-33/1024", 
                "-33/512", 
                "13/512", 
                "27/256", 
                "43/1024", 
                "-1/16", 
                "45/1024", 
                "-27/512", 
                "35/1024", 
                "41/1024", 
                "-95/1024", 
                "-37/512", 
                "-15/512", 
                "45/1024", 
                "-7/1024", 
                "-29/256", 
                "11/1024", 
                "-39/1024", 
                "-15/64", 
                "1/256", 
                "-1/64", 
                "-27/1024", 
                "-59/1024", 
                "-33/1024", 
                "33/512", 
                "-9/1024", 
                0, 
                "3/1024", 
                "105/1024", 
                "-163/1024", 
                0
            ]
        ], 
        [
            [
                "339/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1024", 
                "285/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/512", 
                "-107/1024", 
                "307/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/512", 
                "-107/1024", 
                "-65/1024", 
                "75/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/256", 
                "-3/32", 
                "-21/1024", 
                "-13/512", 
                "347/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-35/512", 
                "-63/1024", 
                "-31/1024", 
                "-39/1024", 
                "61/1024", 
                "381/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-81/1024", 
                "-207/1024", 
                "13/1024", 
                "17/1024", 
                "-33/256", 
                "3/512", 
                "37/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-7/64", 
                "-11/1024", 
                "-107/1024", 
                "-1/128", 
                "-11/1024", 
                "1/128", 
                "369/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-7/64", 
                "-51/512", 
                "-17/512", 
                "-1/128", 
                "-11/1024", 
                "1/128", 
                "-95/1024", 
                "89/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/512", 
                "-47/1024", 
                "-27/1024", 
                "-17/512", 
                "7/1024", 
                "-49/512", 
                "-41/1024", 
                "-15/1024", 
                "-5/256", 
                "155/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "101/1024", 
                "1/256", 
                "5/1024", 
                "5/512", 
                "-13/256", 
                "-3/256", 
                "-7/256", 
                "-9/256", 
                "-39/512", 
                "137/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-65/1024", 
                "-35/1024", 
                "23/512", 
                "-39/1024", 
                "9/256", 
                "-23/1024", 
                "-3/64", 
                "-7/64", 
                "29/1024", 
                "45/1024", 
                "-53/1024", 
                "331/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-65/1024", 
                "-35/1024", 
                "-3/64", 
                "9/256", 
                "9/256", 
                "-23/1024", 
                "-3/64", 
                "7/128", 
                "-101/1024", 
                "45/1024", 
                "-53/1024", 
                "-3/64", 
                "41/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-103/1024", 
                "-17/512", 
                "1/128", 
                "11/1024", 
                "43/1024", 
                "-167/1024", 
                "-17/512", 
                "-7/1024", 
                "-9/1024", 
                "-193/1024", 
                "-3/32", 
                "3/1024", 
                "1/256", 
                "209/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1024", 
                "-5/256", 
                "-85/1024", 
                "43/1024", 
                "-13/1024", 
                "-3/1024", 
                "-1/1024", 
                "17/128", 
                "-39/512", 
                "-21/1024", 
                "-23/1024", 
                "59/512", 
                "-167/1024", 
                "-27/512", 
                "127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1024", 
                "-5/256", 
                "61/1024", 
                "-37/512", 
                "-13/1024", 
                "-3/1024", 
                "-1/1024", 
                "-111/1024", 
                "7/64", 
                "-21/1024", 
                "-23/1024", 
                "-91/512", 
                "93/1024", 
                "-27/512", 
                "93/1024", 
                "237/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/1024", 
                "-1/128", 
                "-1/1024", 
                "-1/1024", 
                "7/1024", 
                "1/256", 
                "3/1024", 
                "-5/1024", 
                "-7/1024", 
                "63/1024", 
                "-49/512", 
                "-17/512", 
                "-5/128", 
                "23/256", 
                "5/256", 
                "13/1024", 
                "37/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29/1024", 
                "5/1024", 
                "-3/512", 
                "-5/256", 
                "-11/1024", 
                "1/64", 
                "13/512", 
                "53/1024", 
                "21/1024", 
                "-5/1024", 
                "-1/64", 
                "11/1024", 
                "-111/1024", 
                0, 
                "-73/1024", 
                "-3/64", 
                "-1/256", 
                "191/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/16", 
                "7/128", 
                "-7/512", 
                "-17/1024", 
                "-3/1024", 
                "-61/512", 
                "-35/1024", 
                "-51/512", 
                "-133/1024", 
                "-15/512", 
                "-13/1024", 
                "-99/1024", 
                "-57/512", 
                "-29/1024", 
                "-17/1024", 
                "-11/1024", 
                "109/1024", 
                "-99/1024", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/1024", 
                "-17/1024", 
                "-21/1024", 
                "-11/512", 
                "-1/64", 
                "-3/256", 
                "3/256", 
                "-73/1024", 
                "-15/1024", 
                "-15/1024", 
                "-45/1024", 
                "-117/1024", 
                "1/1024", 
                "-9/256", 
                "-43/512", 
                "-1/32", 
                "-13/256", 
                "9/1024", 
                "9/256", 
                "155/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-17/1024", 
                "63/1024", 
                "39/512", 
                "-29/1024", 
                "165/1024", 
                "41/512", 
                "7/64", 
                "73/512", 
                "55/1024", 
                "-27/512", 
                "-13/512", 
                "-31/1024", 
                "59/512", 
                "-19/128", 
                "-13/128", 
                "-77/1024", 
                "-31/256", 
                "17/512", 
                "-17/512", 
                "225/1024", 
                0, 
                0, 
                0
            ], 
            [
                "29/1024", 
                "5/1024", 
                "-9/512", 
                "-11/1024", 
                "-11/1024", 
                "1/64", 
                "13/512", 
                "3/512", 
                "57/1024", 
                "-5/1024", 
                "-1/64", 
                "-111/1024", 
                "-5/1024", 
                0, 
                "-71/1024", 
                "-25/512", 
                "-1/256", 
                "-131/1024", 
                "-49/256", 
                "13/1024", 
                "-125/512", 
                "167/1024", 
                0, 
                0
            ], 
            [
                "-7/1024", 
                "-17/1024", 
                "-17/1024", 
                "-13/512", 
                "-1/64", 
                "-3/256", 
                "3/256", 
                "1/256", 
                "-75/1024", 
                "-15/1024", 
                "-45/1024", 
                "9/512", 
                "-29/256", 
                "-9/256", 
                "-61/1024", 
                "-17/256", 
                "-13/256", 
                "-11/1024", 
                "7/256", 
                "-141/512", 
                "-25/256", 
                "-83/1024", 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-55/1024", 
                "15/1024", 
                "19/1024", 
                "-9/1024", 
                "-7/512", 
                "-29/1024", 
                "47/1024", 
                "61/1024", 
                "-75/1024", 
                "-79/1024", 
                "25/512", 
                "57/1024", 
                "-121/512", 
                "-15/512", 
                "-5/256", 
                "-221/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "35/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-29/1024", 
                "253/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-29/1024", 
                "-33/1024", 
                "125/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-29/1024", 
                "-33/1024", 
                "-19/512", 
                "31/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-29/1024", 
                "-33/1024", 
                "-19/512", 
                "-11/256", 
                "61/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                0, 
                0, 
                "1/512", 
                "1/512", 
                "3/1024", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                0, 
                "1/512", 
                0, 
                "1/512", 
                "3/1024", 
                "-1/128", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                0, 
                "1/512", 
                "1/512", 
                0, 
                "3/1024", 
                "-1/128", 
                "-1/128", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                0, 
                "1/512", 
                "1/512", 
                "3/1024", 
                "1/1024", 
                "-1/128", 
                "-1/128", 
                "-1/128", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                0, 
                0, 
                "1/512", 
                "3/1024", 
                "-1/128", 
                "-1/128", 
                "-13/512", 
                "-27/1024", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                0, 
                "1/512", 
                0, 
                "3/1024", 
                "-1/128", 
                "-25/1024", 
                "-9/1024", 
                "-27/1024", 
                "-13/1024", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                0, 
                "1/512", 
                "3/1024", 
                "1/1024", 
                "-1/128", 
                "-25/1024", 
                "-13/512", 
                "-5/512", 
                "-13/1024", 
                "-13/1024", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                "1/512", 
                0, 
                0, 
                "3/1024", 
                "-25/1024", 
                "-9/1024", 
                "-9/1024", 
                "-27/1024", 
                "-13/1024", 
                "-13/1024", 
                "-15/512", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                "1/512", 
                0, 
                "3/1024", 
                "1/1024", 
                "-25/1024", 
                "-9/1024", 
                "-13/512", 
                "-5/512", 
                "-13/1024", 
                "-15/512", 
                "-15/1024", 
                "-1/64", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "1/512", 
                "1/512", 
                "3/1024", 
                "1/1024", 
                "1/1024", 
                "-25/1024", 
                "-13/512", 
                "-9/1024", 
                "-5/512", 
                "-29/1024", 
                "-7/512", 
                "-15/1024", 
                "-1/64", 
                "-9/512", 
                "257/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                "-1/512", 
                "-3/1024", 
                "-1/1024", 
                "-1/1024", 
                "25/1024", 
                "13/512", 
                "9/1024", 
                "5/512", 
                "29/1024", 
                "7/512", 
                "15/1024", 
                "1/64", 
                "9/512", 
                "-257/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                "-1/512", 
                0, 
                "-3/1024", 
                "-1/1024", 
                "25/1024", 
                "9/1024", 
                "13/512", 
                "5/512", 
                "13/1024", 
                "15/512", 
                "15/1024", 
                "1/64", 
                "-129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                "-1/512", 
                0, 
                0, 
                "-3/1024", 
                "25/1024", 
                "9/1024", 
                "9/1024", 
                "27/1024", 
                "13/1024", 
                "13/1024", 
                "15/512", 
                "-129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                0, 
                "-1/512", 
                "-3/1024", 
                "-1/1024", 
                "1/128", 
                "25/1024", 
                "13/512", 
                "5/512", 
                "13/1024", 
                "13/1024", 
                "-65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                0, 
                "-1/512", 
                0, 
                "-3/1024", 
                "1/128", 
                "25/1024", 
                "9/1024", 
                "27/1024", 
                "13/1024", 
                "-65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/512", 
                0, 
                0, 
                "-1/512", 
                "-3/1024", 
                "1/128", 
                "1/128", 
                "13/512", 
                "27/1024", 
                "-65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                0, 
                "-1/512", 
                "-1/512", 
                "-3/1024", 
                "-1/1024", 
                "1/128", 
                "1/128", 
                "1/128", 
                "-263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                0, 
                "-1/512", 
                "-1/512", 
                0, 
                "-3/1024", 
                "1/128", 
                "1/128", 
                "-263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                0, 
                "-1/512", 
                0, 
                "-1/512", 
                "-3/1024", 
                "1/128", 
                "-263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                0, 
                0, 
                "-1/512", 
                "-1/512", 
                "-3/1024", 
                "-263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "29/1024", 
                "33/1024", 
                "19/512", 
                "11/256", 
                "-61/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "29/1024", 
                "33/1024", 
                "19/512", 
                "-31/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "29/1024", 
                "33/1024", 
                "-125/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "29/1024", 
                "-253/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "-127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-105/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "239/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/256", 
                "145/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/256", 
                "-29/256", 
                "133/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "-9/1024", 
                "-7/512", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "-9/1024", 
                "-7/512", 
                "-5/512", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "-9/1024", 
                "-7/512", 
                "-5/512", 
                "-11/1024", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-3/256", 
                "-5/512", 
                "-13/512", 
                "-1/1024", 
                "-1/1024", 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-3/256", 
                "-5/512", 
                "-1/1024", 
                "-13/512", 
                "-1/1024", 
                0, 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-3/256", 
                "-5/512", 
                "-1/1024", 
                "-1/1024", 
                "-13/512", 
                0, 
                0, 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-1/256", 
                "-7/512", 
                "-13/512", 
                "-1/1024", 
                "-1/1024", 
                "7/512", 
                "-3/1024", 
                "-3/1024", 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-1/256", 
                "-7/512", 
                "-1/1024", 
                "-13/512", 
                "-1/1024", 
                "-3/1024", 
                "7/512", 
                "-3/1024", 
                0, 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-1/256", 
                "-7/512", 
                "-1/1024", 
                "-1/1024", 
                "-13/512", 
                "-3/1024", 
                "-3/1024", 
                "7/512", 
                0, 
                0, 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-7/512", 
                "-21/1024", 
                0, 
                0, 
                "-3/1024", 
                "1/1024", 
                "1/1024", 
                "-3/512", 
                0, 
                0, 
                "-3/512", 
                "101/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-7/512", 
                "-21/1024", 
                0, 
                "-3/1024", 
                0, 
                "1/1024", 
                "-3/512", 
                0, 
                0, 
                "-3/512", 
                0, 
                "-1/512", 
                "101/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-7/512", 
                "-21/1024", 
                "-3/1024", 
                0, 
                0, 
                "-3/512", 
                0, 
                0, 
                "-3/512", 
                0, 
                0, 
                "-1/512", 
                "-1/512", 
                "101/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "5/256", 
                "-3/1024", 
                0, 
                0, 
                "-3/512", 
                "-5/256", 
                "-5/256", 
                "-1/64", 
                "1/512", 
                "1/512", 
                "-91/512", 
                "-3/256", 
                0, 
                0, 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "5/256", 
                "-3/1024", 
                0, 
                "-3/512", 
                0, 
                "-5/256", 
                "-1/64", 
                "-5/256", 
                "1/512", 
                "-91/512", 
                "1/512", 
                0, 
                "-3/256", 
                0, 
                0, 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "5/256", 
                "-3/1024", 
                "-3/512", 
                0, 
                0, 
                "-1/64", 
                "-5/256", 
                "-5/256", 
                "-91/512", 
                "1/512", 
                "1/512", 
                0, 
                0, 
                "-3/256", 
                0, 
                0, 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "-11/1024", 
                "17/1024", 
                0, 
                0, 
                "-3/512", 
                "1/512", 
                "1/512", 
                "-91/512", 
                "-11/512", 
                "-11/512", 
                "-9/1024", 
                "-3/256", 
                0, 
                0, 
                0, 
                "-5/1024", 
                "-5/1024", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "-11/1024", 
                "17/1024", 
                0, 
                "-3/512", 
                0, 
                "1/512", 
                "-91/512", 
                "1/1024", 
                "-11/512", 
                "-9/1024", 
                "-11/512", 
                0, 
                "-3/256", 
                0, 
                "-5/1024", 
                0, 
                "-5/1024", 
                0, 
                "9/32", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-91/1024", 
                "-11/1024", 
                "17/1024", 
                "-3/512", 
                0, 
                0, 
                "-91/512", 
                "1/1024", 
                "1/1024", 
                "-9/1024", 
                "-11/512", 
                "-11/512", 
                0, 
                0, 
                "-3/256", 
                "-5/1024", 
                "-5/1024", 
                0, 
                0, 
                0, 
                "9/32", 
                0, 
                0, 
                0
            ], 
            [
                "15/512", 
                "-75/1024", 
                "-115/1024", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                "1/512", 
                "1/512", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                "291/1024", 
                0, 
                0
            ], 
            [
                "-17/256", 
                "7/1024", 
                "-97/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "19/1024", 
                "19/1024", 
                "19/1024", 
                "-9/512", 
                "-9/512", 
                "-9/512", 
                0, 
                "179/1024", 
                0
            ], 
            [
                "-17/256", 
                "-181/1024", 
                "-71/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-19/1024", 
                "-19/1024", 
                "-19/1024", 
                "9/512", 
                "9/512", 
                "9/512", 
                0, 
                "-179/1024", 
                0
            ]
        ], 
        [
            [
                "245/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/128", 
                "127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/256", 
                "-71/1024", 
                "41/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/256", 
                "-71/1024", 
                "-1/64", 
                "327/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/256", 
                "-11/1024", 
                0, 
                0, 
                "393/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/256", 
                "-11/1024", 
                0, 
                0, 
                "-3/512", 
                "393/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "7/1024", 
                "-15/1024", 
                "-1/64", 
                "-3/1024", 
                "-1/256", 
                "323/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "7/1024", 
                "-15/1024", 
                "-1/64", 
                "-1/256", 
                "-3/1024", 
                "-3/128", 
                "161/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/256", 
                "-43/512", 
                "5/256", 
                "11/512", 
                "-5/512", 
                "-5/512", 
                "-3/512", 
                "-3/512", 
                "265/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-9/512", 
                "-3/512", 
                "3/512", 
                0, 
                "-3/1024", 
                "3/1024", 
                "-7/1024", 
                "5/1024", 
                "201/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-9/512", 
                "-3/512", 
                "3/512", 
                "-3/1024", 
                0, 
                "-7/1024", 
                "1/512", 
                "5/1024", 
                "-1/256", 
                "201/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-9/512", 
                "3/512", 
                "-5/1024", 
                0, 
                "-3/1024", 
                "3/1024", 
                "-7/1024", 
                "5/1024", 
                "-1/128", 
                "-3/64", 
                "399/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-9/512", 
                "3/512", 
                "-5/1024", 
                "-3/1024", 
                0, 
                "-7/1024", 
                "1/512", 
                "5/1024", 
                "-3/64", 
                "-9/1024", 
                "-3/512", 
                "399/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/128", 
                "-71/1024", 
                "-5/512", 
                "-5/512", 
                "5/1024", 
                "5/1024", 
                "1/256", 
                "5/1024", 
                "-29/256", 
                0, 
                0, 
                "1/1024", 
                "1/1024", 
                "301/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-65/1024", 
                "-21/1024", 
                "-17/1024", 
                "-9/512", 
                "3/512", 
                "3/512", 
                "5/256", 
                "21/1024", 
                "-95/512", 
                "-7/1024", 
                "-7/1024", 
                "-1/128", 
                "-1/128", 
                "3/512", 
                "203/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-59/1024", 
                "-5/256", 
                "-3/256", 
                "-13/1024", 
                "-5/512", 
                "-1/128", 
                "9/512", 
                "-153/1024", 
                "3/512", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                0, 
                "1/1024", 
                "73/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-59/1024", 
                "-5/256", 
                "-3/256", 
                "-13/1024", 
                "-7/1024", 
                "-11/1024", 
                "-77/512", 
                "7/1024", 
                "3/512", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                0, 
                "1/1024", 
                "-9/1024", 
                "73/256", 
                0, 
                0, 
                0
            ], 
            [
                "1/64", 
                "-83/1024", 
                "5/1024", 
                "-163/1024", 
                "1/1024", 
                "1/1024", 
                "-1/256", 
                "-1/256", 
                "3/512", 
                "-1/512", 
                "-1/512", 
                "1/512", 
                "1/512", 
                "3/1024", 
                "-11/1024", 
                "-1/1024", 
                "-1/1024", 
                "299/1024", 
                0, 
                0
            ], 
            [
                "1/64", 
                "-83/1024", 
                "-163/1024", 
                "-3/1024", 
                "1/1024", 
                "1/1024", 
                "-1/256", 
                "-1/256", 
                "3/512", 
                "1/512", 
                "1/512", 
                "-1/1024", 
                "-1/1024", 
                "3/1024", 
                "-11/1024", 
                "-1/1024", 
                "-1/1024", 
                0, 
                "299/1024", 
                0
            ], 
            [
                "-11/128", 
                "-147/1024", 
                "-1/256", 
                "-1/256", 
                "3/1024", 
                "1/256", 
                "-7/512", 
                "-15/1024", 
                "-75/1024", 
                "7/1024", 
                "7/1024", 
                "1/128", 
                "1/128", 
                "-3/512", 
                "-203/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "35/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "217/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-45/512", 
                "177/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-45/512", 
                "5/1024", 
                "177/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-45/512", 
                "5/1024", 
                "5/1024", 
                "177/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29/1024", 
                "-69/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "319/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-113/1024", 
                "1/64", 
                "-7/512", 
                "-7/512", 
                "-7/512", 
                "83/1024", 
                "131/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "-65/1024", 
                "-17/512", 
                "-33/1024", 
                "-3/1024", 
                "1/1024", 
                "1/128", 
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "-65/1024", 
                "-17/512", 
                "-1/256", 
                "-33/1024", 
                "1/1024", 
                "1/128", 
                "3/1024", 
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-79/1024", 
                "-3/1024", 
                "19/1024", 
                "9/512", 
                "-1/256", 
                "-1/128", 
                "-1/256", 
                "-1/256", 
                "347/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "-65/1024", 
                "-1/256", 
                "-17/512", 
                "-33/1024", 
                "1/1024", 
                "1/128", 
                "3/1024", 
                "3/1024", 
                "-93/512", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-79/1024", 
                "9/512", 
                "-3/1024", 
                "9/512", 
                "-1/256", 
                "-1/128", 
                "-1/256", 
                "-47/256", 
                "1/256", 
                0, 
                "291/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-79/1024", 
                "9/512", 
                "9/512", 
                "-3/1024", 
                "-1/256", 
                "-1/128", 
                "-47/256", 
                "-1/512", 
                "1/256", 
                0, 
                "3/1024", 
                "291/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/512", 
                "-89/1024", 
                "1/128", 
                "7/1024", 
                "7/1024", 
                "-51/512", 
                "-155/1024", 
                "1/256", 
                "1/256", 
                "3/1024", 
                "3/512", 
                "3/512", 
                "3/512", 
                "171/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "-31/512", 
                "-3/1024", 
                "-3/1024", 
                "-103/512", 
                0, 
                "-11/512", 
                "-1/128", 
                "1/1024", 
                "-1/1024", 
                0, 
                "-1/1024", 
                0, 
                "-13/1024", 
                "35/128", 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "-31/512", 
                "-3/1024", 
                "-103/512", 
                0, 
                0, 
                "-11/512", 
                "1/1024", 
                "-1/128", 
                "-1/1024", 
                0, 
                0, 
                "-1/1024", 
                "-13/1024", 
                0, 
                "35/128", 
                0, 
                0
            ], 
            [
                "15/1024", 
                "-31/512", 
                "-103/512", 
                0, 
                0, 
                0, 
                "-11/512", 
                "1/1024", 
                "1/1024", 
                "1/256", 
                "-7/1024", 
                "-1/1024", 
                "-1/1024", 
                "-13/1024", 
                0, 
                0, 
                "35/128", 
                0
            ], 
            [
                "-31/256", 
                "-143/1024", 
                "7/1024", 
                "3/512", 
                "3/512", 
                "9/512", 
                "-27/256", 
                "-1/256", 
                "-1/256", 
                "-3/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "-171/1024", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "107/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "161/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-71/1024", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-71/1024", 
                "-1/64", 
                "259/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-71/1024", 
                "-1/64", 
                "-17/1024", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-71/1024", 
                "-1/64", 
                "-17/1024", 
                "-19/1024", 
                "129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "21/1024", 
                "11/512", 
                "-9/512", 
                "-19/1024", 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "21/1024", 
                "-5/256", 
                "21/1024", 
                "-19/1024", 
                0, 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "21/1024", 
                "-5/256", 
                "-21/1024", 
                "19/1024", 
                0, 
                0, 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "-21/1024", 
                "5/256", 
                "21/1024", 
                "-19/1024", 
                0, 
                0, 
                "-271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "-21/1024", 
                "5/256", 
                "-21/1024", 
                "19/1024", 
                0, 
                "-271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-81/1024", 
                "-21/1024", 
                "-11/512", 
                "9/512", 
                "19/1024", 
                "-271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/1024", 
                "-45/512", 
                "1/64", 
                "17/1024", 
                "19/1024", 
                "-129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/1024", 
                "-45/512", 
                "1/64", 
                "17/1024", 
                "-129/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/1024", 
                "-45/512", 
                "1/64", 
                "-259/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/1024", 
                "-45/512", 
                "-65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-81/1024", 
                "-161/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "21/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "401/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-1/256", 
                "401/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-31/1024", 
                "-31/1024", 
                "199/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-31/1024", 
                "-31/1024", 
                "-9/1024", 
                "199/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "207/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-9/1024", 
                "-21/1024", 
                "-11/1024", 
                "-3/128", 
                "-9/1024", 
                "395/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-9/1024", 
                "-21/1024", 
                "-3/128", 
                "-3/256", 
                "-9/1024", 
                "7/1024", 
                "395/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/1024", 
                "-3/512", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "1/1024", 
                "1/1024", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-21/1024", 
                "-9/1024", 
                "-11/1024", 
                "-3/128", 
                "-9/1024", 
                "7/1024", 
                "-1/256", 
                "-7/1024", 
                "395/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-21/1024", 
                "-9/1024", 
                "-3/128", 
                "-3/256", 
                "-9/1024", 
                "-1/256", 
                "7/1024", 
                "-7/1024", 
                "7/1024", 
                "395/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-3/512", 
                "1/1024", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "-7/1024", 
                "-7/1024", 
                "-1/1024", 
                "1/1024", 
                "1/1024", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/512", 
                "-1/512", 
                "1/1024", 
                "-3/512", 
                "-3/1024", 
                "1/1024", 
                "-7/1024", 
                "-1/1024", 
                "1/1024", 
                "-7/1024", 
                "-1/1024", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/512", 
                "-1/512", 
                "-3/512", 
                "1/1024", 
                "-3/1024", 
                "-7/1024", 
                "1/1024", 
                "-1/1024", 
                "-7/1024", 
                "1/1024", 
                "-1/1024", 
                0, 
                "413/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-3/256", 
                "-5/512", 
                "-7/512", 
                "-3/256", 
                "-5/1024", 
                "-1/128", 
                "-39/1024", 
                "-3/512", 
                "-5/128", 
                "-7/512", 
                "1/512", 
                "-7/1024", 
                "1/512", 
                "201/512", 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-3/256", 
                "-5/512", 
                "-3/256", 
                "-7/512", 
                "-5/1024", 
                "-5/128", 
                "-7/1024", 
                "-3/512", 
                "-7/512", 
                "-5/128", 
                "1/512", 
                "1/512", 
                "-7/1024", 
                "1/512", 
                "201/512", 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-5/512", 
                "-3/256", 
                "-7/512", 
                "-3/256", 
                "-5/1024", 
                "-5/128", 
                "-7/512", 
                "3/1024", 
                "-7/1024", 
                "-5/128", 
                "-7/1024", 
                "-7/1024", 
                "1/512", 
                "1/512", 
                "-17/512", 
                "25/64", 
                0
            ], 
            [
                "-15/512", 
                "-5/512", 
                "-3/256", 
                "-3/256", 
                "-7/512", 
                "-5/1024", 
                "-15/1024", 
                "-39/1024", 
                "3/1024", 
                "-5/128", 
                "-7/1024", 
                "-7/1024", 
                "1/512", 
                "-7/1024", 
                "-17/512", 
                "1/512", 
                "1/512", 
                "25/64"
            ]
        ], 
        [
            [
                "383/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "185/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-71/1024", 
                "363/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "-1/256", 
                "19/1024", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/1024", 
                "19/1024", 
                "-1/1024", 
                "-1/256", 
                "411/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/1024", 
                "1/512", 
                "1/512", 
                "-5/1024", 
                "-5/1024", 
                "103/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-11/256", 
                "-85/1024", 
                "-9/1024", 
                "-21/1024", 
                "-5/1024", 
                "89/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-3/128", 
                "-1/256", 
                "-5/1024", 
                "-47/1024", 
                0, 
                0, 
                "409/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-75/1024", 
                "-59/1024", 
                "-21/1024", 
                "-9/1024", 
                "-5/1024", 
                "-27/512", 
                "-17/1024", 
                "351/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                0, 
                "-3/128", 
                "-47/1024", 
                "-5/1024", 
                0, 
                "-19/1024", 
                "-3/64", 
                "-5/1024", 
                "203/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/512", 
                "1/512", 
                "-1/128", 
                "-1/1024", 
                "-3/1024", 
                "-1/512", 
                "-1/512", 
                0, 
                "1/1024", 
                "-1/1024", 
                "207/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/512", 
                "-1/128", 
                0, 
                "-3/1024", 
                "-1/1024", 
                "-1/512", 
                "1/1024", 
                "-1/1024", 
                "-1/512", 
                0, 
                "-5/1024", 
                "207/512", 
                0, 
                0, 
                0
            ], 
            [
                "-27/256", 
                "-39/1024", 
                "-11/512", 
                "3/512", 
                "19/1024", 
                0, 
                "-41/1024", 
                "1/1024", 
                "-29/256", 
                "3/256", 
                0, 
                "-1/512", 
                "85/256", 
                0, 
                0
            ], 
            [
                "-27/256", 
                "-7/512", 
                "-43/1024", 
                "19/1024", 
                "3/512", 
                0, 
                "-27/256", 
                "15/1024", 
                "-29/512", 
                "-3/1024", 
                "-1/512", 
                0, 
                "-115/1024", 
                "5/16", 
                0
            ], 
            [
                "7/256", 
                "-11/128", 
                "-107/1024", 
                "-13/1024", 
                "-7/512", 
                "3/512", 
                "-75/1024", 
                "-11/1024", 
                "-11/128", 
                "-17/1024", 
                "1/1024", 
                "1/1024", 
                "-49/512", 
                "-139/1024", 
                "69/256"
            ]
        ], 
        [
            [
                "405/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "369/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                0, 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                0, 
                "-1/256", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/128", 
                "-29/1024", 
                0, 
                0, 
                "381/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/128", 
                "-29/1024", 
                0, 
                0, 
                "-1/64", 
                "381/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-51/1024", 
                "-1/1024", 
                "-1/1024", 
                "-9/256", 
                "-43/512", 
                "367/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-51/1024", 
                "-1/1024", 
                "-1/1024", 
                "-85/1024", 
                "-5/128", 
                "-15/256", 
                "181/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "-3/64", 
                "1/1024", 
                "1/1024", 
                "-21/512", 
                "-11/256", 
                "-75/1024", 
                "-11/128", 
                "167/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                0, 
                "-1/512", 
                "1/1024", 
                "1/1024", 
                "-3/512", 
                "-1/512", 
                "1/1024", 
                "207/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                0, 
                "-1/512", 
                "1/1024", 
                "1/1024", 
                "-1/1024", 
                "-3/512", 
                "1/1024", 
                0, 
                "207/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                "-1/512", 
                0, 
                "1/1024", 
                "1/1024", 
                "-3/512", 
                "-1/512", 
                "1/1024", 
                "-1/1024", 
                "-7/1024", 
                "207/512", 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                "-1/512", 
                0, 
                "1/1024", 
                "1/1024", 
                "-1/1024", 
                "-3/512", 
                "1/1024", 
                "-7/1024", 
                "-1/1024", 
                0, 
                "207/512", 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-31/512", 
                0, 
                0, 
                "-23/512", 
                "-85/1024", 
                "-23/256", 
                "-69/1024", 
                "-21/256", 
                "-1/1024", 
                "1/1024", 
                "-1/1024", 
                "1/1024", 
                "173/512", 
                0
            ], 
            [
                "-3/512", 
                "-31/512", 
                0, 
                0, 
                "-83/1024", 
                "-49/1024", 
                "-53/1024", 
                "-51/512", 
                "-21/256", 
                "1/1024", 
                "-1/1024", 
                "1/1024", 
                "-1/1024", 
                "-49/256", 
                "285/1024"
            ]
        ], 
        [
            [
                "37/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "135/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57/1024", 
                "-87/1024", 
                "287/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-1/512", 
                "-33/1024", 
                "405/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-1/512", 
                "-33/1024", 
                "-5/1024", 
                "101/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-43/512", 
                0, 
                0, 
                0, 
                "315/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-63/1024", 
                "5/256", 
                "-49/512", 
                "-1/256", 
                "-1/256", 
                "71/1024", 
                "257/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/32", 
                "-5/64", 
                "3/256", 
                "3/512", 
                "3/256", 
                "-1/256", 
                "-3/512", 
                "341/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/32", 
                "-5/64", 
                "3/256", 
                "3/256", 
                "3/512", 
                "-1/256", 
                "-3/512", 
                "-7/512", 
                "341/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/128", 
                "33/1024", 
                "-85/1024", 
                "1/1024", 
                "1/1024", 
                "-41/1024", 
                "-59/512", 
                "-1/512", 
                "-1/512", 
                "149/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-23/256", 
                "-15/1024", 
                "-25/1024", 
                "-1/64", 
                "3/512", 
                "-11/1024", 
                "7/512", 
                "-167/1024", 
                0, 
                "143/512", 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "-23/256", 
                "-15/1024", 
                "-1/64", 
                "-13/512", 
                "3/512", 
                "-11/1024", 
                "-167/1024", 
                "7/1024", 
                0, 
                "-3/512", 
                "143/512", 
                0, 
                0
            ], 
            [
                "-11/512", 
                "-93/1024", 
                "-1/128", 
                "-1/512", 
                "-1/512", 
                "-95/1024", 
                "-153/1024", 
                "1/256", 
                "1/256", 
                "3/512", 
                "-7/512", 
                "-7/512", 
                "93/512", 
                0
            ], 
            [
                "9/512", 
                "-55/512", 
                "-45/256", 
                "3/512", 
                "3/512", 
                "23/1024", 
                "-13/128", 
                "-1/256", 
                "-1/256", 
                "-3/512", 
                "7/512", 
                "7/512", 
                "-93/512", 
                0
            ]
        ], 
        [
            [
                "137/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "43/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "-33/1024", 
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "-33/1024", 
                "3/1024", 
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "7/1024", 
                "-33/1024", 
                "-33/1024", 
                "341/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/512", 
                "1/64", 
                "9/512", 
                "17/1024", 
                "19/1024", 
                "329/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "5/256", 
                "-53/1024", 
                "-13/256", 
                "5/512", 
                "-29/512", 
                "117/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "5/256", 
                "5/1024", 
                "5/1024", 
                "-19/128", 
                "27/1024", 
                "25/512", 
                "301/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "-27/512", 
                "15/1024", 
                "7/512", 
                "-51/1024", 
                "-29/512", 
                "-99/1024", 
                "-33/512", 
                "201/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "3/1024", 
                "5/256", 
                "-19/128", 
                "-9/1024", 
                "27/1024", 
                "-53/512", 
                "-1/256", 
                "5/1024", 
                "143/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "3/1024", 
                "-151/1024", 
                "11/512", 
                "-9/1024", 
                "27/1024", 
                "-53/512", 
                "-1/256", 
                "5/1024", 
                "3/1024", 
                "143/512", 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "-151/1024", 
                "-11/1024", 
                "-11/1024", 
                "21/1024", 
                "27/1024", 
                "25/512", 
                "1/32", 
                "-11/128", 
                "-1/512", 
                "-1/512", 
                "143/512", 
                0, 
                0
            ], 
            [
                "-103/1024", 
                "41/1024", 
                "-3/1024", 
                "-3/1024", 
                "5/128", 
                "29/512", 
                "-5/1024", 
                "1/16", 
                "-33/256", 
                "-5/256", 
                "-5/256", 
                "5/256", 
                "25/128", 
                0
            ], 
            [
                "-103/1024", 
                "-7/1024", 
                "41/1024", 
                "41/1024", 
                "1/1024", 
                "29/512", 
                "-65/512", 
                "1/1024", 
                "-69/1024", 
                "5/256", 
                "5/256", 
                "-5/256", 
                "-25/128", 
                0
            ]
        ], 
        [
            [
                "383/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/1024", 
                "393/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/1024", 
                "-5/1024", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/1024", 
                "-5/1024", 
                "-23/512", 
                "23/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                "3/1024", 
                "1/1024", 
                "207/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                0, 
                0, 
                "3/1024", 
                "-7/1024", 
                "207/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "9/1024", 
                "-5/1024", 
                "-25/512", 
                "1/512", 
                "1/512", 
                "379/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "9/1024", 
                "-49/1024", 
                "-11/1024", 
                "1/512", 
                "1/512", 
                "-53/1024", 
                "375/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/256", 
                "-7/1024", 
                "-1/32", 
                "-9/256", 
                "-1/1024", 
                "-1/1024", 
                "-61/1024", 
                "-71/1024", 
                "363/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/1024", 
                "-15/1024", 
                "-15/1024", 
                "-79/1024", 
                "1/512", 
                "-3/512", 
                "-115/1024", 
                "-27/512", 
                "-115/1024", 
                "329/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-9/1024", 
                "-15/1024", 
                "-19/256", 
                "-3/128", 
                "-3/512", 
                "1/1024", 
                "-19/512", 
                "-121/1024", 
                "-115/1024", 
                "-13/128", 
                "39/128", 
                0, 
                0
            ], 
            [
                "-1/128", 
                "-17/512", 
                "5/1024", 
                "3/512", 
                0, 
                0, 
                "11/1024", 
                "13/1024", 
                "9/1024", 
                "-1/64", 
                "-11/512", 
                "205/512", 
                0
            ], 
            [
                "1/256", 
                "5/512", 
                "-77/1024", 
                "-87/1024", 
                0, 
                0, 
                "-51/1024", 
                "-59/1024", 
                "-31/512", 
                "-27/256", 
                "-149/1024", 
                0, 
                "293/1024"
            ]
        ], 
        [
            [
                "315/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41/1024", 
                "307/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-23/1024", 
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-23/1024", 
                "21/1024", 
                "171/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "13/512", 
                "9/1024", 
                "1/128", 
                "41/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/1024", 
                "-109/1024", 
                "-15/1024", 
                "-7/512", 
                "-27/1024", 
                "309/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/256", 
                "33/1024", 
                "-27/512", 
                "-51/1024", 
                "-25/512", 
                "43/1024", 
                "7/32", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "-93/1024", 
                "33/1024", 
                "31/1024", 
                "-3/32", 
                0, 
                "-109/1024", 
                "15/64", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/256", 
                "-9/1024", 
                "3/256", 
                "-19/128", 
                "25/1024", 
                "-25/1024", 
                "-109/1024", 
                "1/256", 
                "291/1024", 
                0, 
                0, 
                0
            ], 
            [
                "5/256", 
                "-9/1024", 
                "-151/1024", 
                "21/1024", 
                "25/1024", 
                "-25/1024", 
                "-109/1024", 
                "1/256", 
                "1/1024", 
                "291/1024", 
                0, 
                0
            ], 
            [
                "13/512", 
                "-9/64", 
                "-1/512", 
                "-1/512", 
                "95/1024", 
                "5/128", 
                "-1/1024", 
                "-47/256", 
                "-3/1024", 
                "-3/1024", 
                "47/256", 
                0
            ], 
            [
                "-59/1024", 
                "-103/1024", 
                "3/128", 
                "11/512", 
                "51/1024", 
                "-83/1024", 
                "-57/512", 
                "-13/256", 
                "3/1024", 
                "3/1024", 
                "-47/256", 
                0
            ]
        ], 
        [
            [
                "133/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/1024", 
                "153/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51/1024", 
                "-33/1024", 
                "145/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51/1024", 
                "-33/1024", 
                "11/1024", 
                "145/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51/1024", 
                "-33/1024", 
                "11/1024", 
                "11/1024", 
                "145/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/1024", 
                "-119/512", 
                "-61/1024", 
                "-59/1024", 
                "-57/1024", 
                "41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/1024", 
                "17/256", 
                "-61/1024", 
                "-59/1024", 
                "-57/1024", 
                "41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/1024", 
                "-9/256", 
                "25/512", 
                "3/64", 
                "-233/1024", 
                "-41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/1024", 
                "-9/256", 
                "25/512", 
                "-231/1024", 
                "57/1024", 
                "-41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/1024", 
                "-9/256", 
                "-229/1024", 
                "59/1024", 
                "57/1024", 
                "-41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-17/256", 
                "61/1024", 
                "59/1024", 
                "57/1024", 
                "-41/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "329/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/1024", 
                "329/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/1024", 
                "-3/64", 
                "163/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/64", 
                "-3/256", 
                "-13/256", 
                "161/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/64", 
                "-49/1024", 
                "-5/256", 
                "-23/1024", 
                "321/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63/1024", 
                "19/1024", 
                "-67/1024", 
                "1/16", 
                "-15/256", 
                "267/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63/1024", 
                "-69/1024", 
                "1/128", 
                "-65/1024", 
                "59/1024", 
                "-1/128", 
                "267/1024", 
                0, 
                0, 
                0
            ], 
            [
                "1/64", 
                "1/16", 
                "37/512", 
                "-7/128", 
                "-15/256", 
                "-63/512", 
                "-65/512", 
                "197/1024", 
                0, 
                0
            ], 
            [
                "-71/1024", 
                "61/1024", 
                "-65/1024", 
                "-1/512", 
                "59/1024", 
                "-63/512", 
                "-3/256", 
                "-99/1024", 
                "107/512", 
                0
            ], 
            [
                "-71/1024", 
                "-37/512", 
                "25/512", 
                "59/1024", 
                "1/512", 
                "-1/128", 
                "-63/512", 
                "-99/1024", 
                "-107/512", 
                0
            ]
        ]
    ]
}

==> anc/73.sage <==
# this script generates data needed to verify all claims about
# Erdos' function f(n,7,3) as stated in arxiv:1203.4393v4
# NB: we take complements (forbid triangle and minimise number of indep 7-sets)
from flagmatic.all import *

problem = GraphProblem(8, forbid_induced=(3,3), density=(7,0), minimize=True)
problem.set_inactive_types(1, 3, 4, 5, 6, 7, 8, 10)
construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
problem.set_extremal_construction(construction)
problem.solve_sdp(show_output=True, solver="sdpa_dd")
problem.make_exact(2^40)
# Number of 8-vertex graphs that appear in the construction
# Number of sharp graphs 
# if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
print len(construction.subgraphs(8)),len(problem._sharp_graphs)
# rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{37}
print problem.types[36]
print problem._exact_Q_matrices[36].nrows()
print problem._exact_Q_matrices[36].rank()
problem.write_certificate("73.js")

# we verify Claim 16 in arxiv:1203.4393v4
subproblem = GraphProblem(7, forbid_induced=[(3, 3), "6:1223344551"], density=(7, 0), minimize=True)
subproblem.solve_sdp(show_output=True)
subproblem.make_exact()
# we check if the obtained bound is larger than c_{7,3}
print subproblem._bound - 98491/16777216
subproblem.write_certificate("73a.js")


==> anc/73.txt <==
sage: # this script generates data needed to verify all claims about
sage: # Erdos' function f(n,7,3) as stated in arxiv:1203.4393v4
sage: # NB: we take complements (forbid triangle and minimise number of indep 7-sets)
sage: from flagmatic.all import *
sage: 
sage: problem = GraphProblem(8, forbid_induced=(3,3), density=(7,0), minimize=True)
Forbidding 3-sets from spanning exactly 3 edges.
Generating graphs...
Generated 410 graphs.
Generating types and flags...
Generated 1 types of order 0, with [7] flags of order 4.
Generated 2 types of order 2, with [57, 34] flags of order 5.
Generated 7 types of order 4, with [177, 110, 81, 67, 70, 57, 46] flags of order 6.
Generated 38 types of order 6, with [64, 48, 40, 36, 34, 33, 36, 32, 30, 28, 27, 26, 28, 26, 25, 24, 24, 23, 22, 22, 21, 20, 19, 27, 24, 22, 22, 21, 20, 19, 21, 19, 18, 17, 18, 17, 16, 15] flags of order 7.
Computing products................................................
sage: problem.set_inactive_types(1, 3, 4, 5, 6, 7, 8, 10)
sage: construction = GraphBlowupConstruction("g:12131415162728292a373b3c3d484b4e4f595c5e5g6a6d6f6g7e7f7g8c8d8g9b9d9fabacaebgcfde")
sage: problem.set_extremal_construction(construction)
Determining which graphs appear in construction...
Found 1279 orbits.
Density of construction is 98491/16777216.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 16 zero eigenvectors for type 3.
Found 2 zero eigenvectors for type 4.
Found 2 zero eigenvectors for type 5.
Found 5 zero eigenvectors for type 6.
Found 1 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 4 zero eigenvectors for type 9.
Found 58 zero eigenvectors for type 10.
Found 16 zero eigenvectors for type 11.
Found 11 zero eigenvectors for type 12.
Found 9 zero eigenvectors for type 13.
Found 12 zero eigenvectors for type 14.
Found 27 zero eigenvectors for type 15.
Found 3 zero eigenvectors for type 16.
Found 2 zero eigenvectors for type 17.
Found 1 zero eigenvectors for type 18.
Found 2 zero eigenvectors for type 19.
Found 1 zero eigenvectors for type 20.
Found 5 zero eigenvectors for type 21.
Found 6 zero eigenvectors for type 22.
Found 1 zero eigenvectors for type 23.
Found 1 zero eigenvectors for type 24.
Found 4 zero eigenvectors for type 25.
Found 1 zero eigenvectors for type 26.
Found 1 zero eigenvectors for type 27.
Found 4 zero eigenvectors for type 28.
Found 6 zero eigenvectors for type 29.
Found 2 zero eigenvectors for type 30.
Found 4 zero eigenvectors for type 31.
Found 13 zero eigenvectors for type 32.
Found 1 zero eigenvectors for type 33.
Found 0 zero eigenvectors for type 34.
Found 1 zero eigenvectors for type 35.
Found 1 zero eigenvectors for type 36.
Found 0 zero eigenvectors for type 37.
Found 1 zero eigenvectors for type 38.
Found 1 zero eigenvectors for type 39.
Found 1 zero eigenvectors for type 40.
Found 1 zero eigenvectors for type 41.
Found 3 zero eigenvectors for type 42.
Found 2 zero eigenvectors for type 43.
Found 1 zero eigenvectors for type 44.
Found 1 zero eigenvectors for type 45.
Found 3 zero eigenvectors for type 46.
Found 9 zero eigenvectors for type 47.
sage: problem.solve_sdp(show_output=True, solver="sdpa_dd")
Writing SDP input file...
Running SDP solver...
SDPA-DD start at    Thu Apr 25 15:28:08 2013
data      is /Users/pikhurko/.sage/tmp/Olegs_MacBook_Air.local/36687/sdp.dat-s : sparse
out       is sdpa.out

set       is DEFAULT
DENSE computations
mu      thetaP  thetaD  objP      objD      alphaP  alphaD  beta
0 1.0e+08 1.0e+00 1.0e+00 -0.00e+00 +1.00e+04 8.5e-01 3.4e-01 3.00e-01
1 1.9e+07 1.5e-01 6.6e-01 +1.63e+04 +1.00e+03 3.2e-01 1.8e-01 3.00e-01
2 1.6e+07 1.0e-01 5.4e-01 +1.90e+04 +1.57e+03 4.4e-01 2.6e-01 3.00e-01
3 1.2e+07 5.7e-02 4.0e-01 +2.26e+04 +1.29e+03 5.8e-01 5.7e-01 3.00e-01
4 6.6e+06 2.4e-02 1.7e-01 +2.68e+04 +4.83e+02 5.3e-01 6.4e-01 3.00e-01
5 3.9e+06 1.1e-02 6.1e-02 +3.17e+04 +1.26e+02 5.4e-01 5.6e-01 3.00e-01
6 2.3e+06 5.2e-03 2.7e-02 +4.37e+04 +4.05e+01 5.6e-01 4.6e-01 3.00e-01
7 1.4e+06 2.3e-03 1.5e-02 +6.97e+04 +1.70e+01 6.1e-01 3.0e-01 3.00e-01
8 1.0e+06 8.9e-04 1.0e-02 +1.18e+05 +1.05e+01 6.2e-01 4.1e-01 3.00e-01
9 7.0e+05 3.4e-04 6.0e-03 +1.73e+05 +5.29e+00 6.9e-01 4.5e-01 3.00e-01
10 4.9e+05 1.0e-04 3.3e-03 +2.40e+05 +2.33e+00 8.2e-01 4.7e-01 3.00e-01
11 3.7e+05 1.8e-05 1.7e-03 +3.43e+05 +9.72e-01 1.0e+00 6.9e-01 3.00e-01
12 1.8e+05 4.1e-29 5.3e-04 +5.28e+05 +1.62e-01 1.0e+00 7.4e-01 3.00e-01
13 7.5e+04 2.3e-29 1.4e-04 +7.98e+05 +1.86e-02 1.0e+00 7.6e-01 3.00e-01
14 2.9e+04 3.3e-28 3.3e-05 +1.15e+06 +1.86e-03 1.0e+00 7.8e-01 3.00e-01
15 1.1e+04 9.9e-28 7.2e-06 +1.52e+06 +2.12e-04 8.3e-01 7.1e-01 3.00e-01
16 4.9e+03 1.7e-28 2.1e-06 +1.67e+06 +5.78e-05 7.2e-01 6.2e-01 3.00e-01
17 2.7e+03 5.0e-28 7.8e-07 +1.59e+06 +2.57e-05 7.2e-01 7.3e-01 3.00e-01
18 1.3e+03 1.7e-28 2.1e-07 +1.28e+06 +1.19e-05 8.5e-01 9.7e-01 3.00e-01
19 5.2e+02 1.1e-27 7.3e-09 +7.25e+05 +6.78e-06 1.0e+00 1.0e+00 3.00e-01
20 1.6e+02 3.8e-28 2.4e-32 +2.22e+05 +6.42e-06 1.0e+00 1.0e+00 3.00e-01
21 4.7e+01 3.1e-28 9.5e-33 +6.65e+04 +6.33e-06 1.0e+00 1.0e+00 3.00e-01
22 1.4e+01 2.1e-29 1.5e-32 +1.99e+04 +6.29e-06 1.0e+00 1.0e+00 3.00e-01
23 4.2e+00 7.8e-30 2.7e-32 +5.98e+03 +6.27e-06 1.0e+00 1.0e+00 3.00e-01
24 1.3e+00 4.5e-30 1.8e-32 +1.80e+03 +6.26e-06 1.0e+00 1.0e+00 3.00e-01
25 3.8e-01 2.1e-30 2.6e-32 +5.39e+02 +6.25e-06 1.0e+00 1.0e+00 3.00e-01
26 1.1e-01 4.0e-31 1.7e-32 +1.62e+02 +6.25e-06 1.0e+00 1.0e+00 3.00e-01
27 3.4e-02 4.5e-32 4.9e-33 +4.85e+01 +6.25e-06 1.0e+00 1.0e+00 3.00e-01
28 1.0e-02 2.3e-32 1.1e-32 +1.45e+01 +6.25e-06 1.0e+00 1.0e+00 3.00e-01
29 3.1e-03 7.8e-34 1.1e-32 +4.36e+00 +6.25e-06 1.0e+00 1.0e+00 3.00e-01
30 9.2e-04 4.1e-33 8.4e-33 +1.31e+00 +6.27e-06 1.0e+00 1.0e+00 3.00e-01
31 2.8e-04 1.1e-33 4.7e-32 +3.93e-01 +6.33e-06 1.0e+00 1.0e+00 3.00e-01
32 8.3e-05 2.1e-34 1.0e-32 +1.18e-01 +6.54e-06 1.0e+00 1.0e+00 3.00e-01
33 2.5e-05 6.8e-36 6.6e-33 +3.53e-02 +7.30e-06 9.6e-01 1.0e+00 3.00e-01
34 8.1e-06 5.6e-36 1.0e-32 +1.15e-02 +1.12e-05 3.0e-01 1.0e+00 3.00e-01
35 6.3e-06 6.2e-36 1.1e-32 +9.11e-03 +1.35e-04 1.0e-01 1.0e-01 3.00e-01
36 5.9e-06 1.2e-35 1.3e-32 +1.03e-02 +1.95e-03 4.8e-01 4.8e-01 3.00e-01
37 3.9e-06 1.0e-35 1.1e-32 +8.72e-03 +3.19e-03 4.8e-01 4.2e-01 3.00e-01
38 2.7e-06 6.2e-36 1.5e-32 +7.74e-03 +3.96e-03 6.9e-01 3.8e-01 3.00e-01
39 1.7e-06 6.2e-36 7.0e-33 +6.85e-03 +4.47e-03 7.6e-01 4.1e-01 3.00e-01
40 1.1e-06 1.0e-35 4.1e-33 +6.42e-03 +4.92e-03 8.4e-01 4.2e-01 3.00e-01
41 6.7e-07 5.6e-36 2.9e-33 +6.20e-03 +5.25e-03 7.1e-01 3.3e-01 3.00e-01
42 4.8e-07 1.0e-35 2.7e-33 +6.11e-03 +5.43e-03 6.3e-01 4.3e-01 3.00e-01
43 3.2e-07 1.2e-35 1.4e-32 +6.05e-03 +5.60e-03 7.1e-01 4.0e-01 3.00e-01
44 2.1e-07 1.2e-35 7.2e-33 +5.99e-03 +5.69e-03 7.4e-01 3.6e-01 3.00e-01
45 1.4e-07 1.2e-35 4.6e-33 +5.95e-03 +5.75e-03 7.3e-01 3.8e-01 3.00e-01
46 9.7e-08 1.0e-35 8.6e-33 +5.92e-03 +5.79e-03 8.5e-01 3.5e-01 3.00e-01
47 6.5e-08 8.0e-36 7.6e-33 +5.90e-03 +5.81e-03 7.6e-01 4.2e-01 3.00e-01
48 4.2e-08 6.3e-36 7.8e-33 +5.89e-03 +5.83e-03 9.6e-01 3.6e-01 3.00e-01
49 2.7e-08 9.8e-36 6.2e-33 +5.88e-03 +5.85e-03 7.6e-01 5.2e-01 3.00e-01
50 1.7e-08 5.9e-36 1.7e-32 +5.88e-03 +5.86e-03 1.0e+00 4.3e-01 3.00e-01
51 9.6e-09 5.5e-36 1.5e-32 +5.88e-03 +5.86e-03 7.7e-01 6.3e-01 3.00e-01
52 5.1e-09 6.0e-36 1.8e-32 +5.87e-03 +5.87e-03 1.2e+00 5.4e-01 3.00e-01
53 2.3e-09 6.3e-36 2.2e-32 +5.87e-03 +5.87e-03 9.5e-01 8.3e-01 3.00e-01
54 9.4e-10 8.8e-36 5.9e-32 +5.87e-03 +5.87e-03 1.3e+00 7.7e-01 3.00e-01
55 2.8e-10 1.4e-35 5.3e-32 +5.87e-03 +5.87e-03 9.9e-01 9.6e-01 3.00e-01
56 8.9e-11 5.7e-36 5.2e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
57 1.7e-11 1.1e-35 8.8e-32 +5.87e-03 +5.87e-03 1.4e+00 1.0e+00 3.00e-01
58 2.6e-12 6.4e-36 6.9e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
59 6.4e-13 6.3e-36 7.3e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
60 1.1e-13 6.3e-36 7.8e-32 +5.87e-03 +5.87e-03 1.1e+00 1.0e+00 3.00e-01
61 2.9e-14 6.5e-36 3.3e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
62 5.0e-15 8.7e-36 5.7e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
63 1.3e-15 1.1e-35 6.3e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
64 2.2e-16 1.4e-35 8.3e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
65 5.5e-17 5.6e-36 1.5e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
66 9.5e-18 6.5e-36 5.6e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
67 2.4e-18 1.6e-35 3.8e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
68 4.2e-19 5.4e-36 3.7e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
69 1.1e-19 7.1e-36 3.5e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
70 1.8e-20 1.1e-35 7.6e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
71 4.6e-21 6.6e-36 1.7e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
72 8.0e-22 6.4e-36 8.0e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
73 2.0e-22 6.4e-36 6.9e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
74 3.5e-23 6.6e-36 4.5e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
75 8.9e-24 6.5e-36 4.9e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
76 1.5e-24 6.5e-36 4.3e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
77 3.9e-25 6.5e-36 7.6e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
78 6.7e-26 6.5e-36 9.3e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
79 1.7e-26 6.5e-36 5.3e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
80 2.9e-27 6.5e-36 9.0e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
81 7.5e-28 6.5e-36 2.9e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
82 1.3e-28 6.5e-36 7.6e-32 +5.87e-03 +5.87e-03 1.2e+00 1.0e+00 3.00e-01
83 3.3e-29 6.5e-36 4.7e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
84 5.7e-30 6.5e-36 4.6e-32 +5.87e-03 +5.87e-03 1.2e+00 9.8e-01 3.00e-01
85 1.5e-30 6.5e-36 5.3e-32 +5.87e-03 +5.87e-03 1.3e+00 1.0e+00 3.00e-01
86 2.6e-31 6.5e-36 7.2e-32 +5.87e-03 +5.87e-03 1.2e+00 6.2e-01 3.00e-01
87 1.0e-31 6.5e-36 4.3e-32 +5.87e-03 +5.87e-03 1.7e+00 9.8e-01 3.00e-01
88 2.0e-32 6.5e-36 8.9e-32 +5.87e-03 +5.87e-03 1.1e+00 9.5e-01 3.00e-01
89 6.9e-33 6.5e-36 3.8e-32 +5.87e-03 +5.87e-03 1.0e+00 7.7e-01 3.00e-01
90 4.1e-33 6.5e-36 6.4e-32 +5.87e-03 +5.87e-03 1.3e+00 1.9e-01 3.00e-01
91 2.9e-33 6.5e-36 4.2e-32 +5.87e-03 +5.87e-03 1.0e+00 9.2e-01 3.00e-01
92 1.0e-33 6.5e-36 2.4e-32 +5.87e-03 +5.87e-03 3.0e+00 4.3e-01 6.98e-01
93 8.2e-34 6.5e-36 5.1e-32 +5.87e-03 +5.87e-03 7.2e-03 7.2e-03 1.40e+00
cannot cholesky decomposition :: line 352 in sdpa_linear.cpp
Could you try with smaller gammaStar? :: line 353 in sdpa_linear.cpp
cannot move :: line 400 in sdpa_main.cpp
93 8.2e-34 6.5e-36 5.1e-32 +5.87e-03 +5.87e-03 7.2e-03 7.2e-03 1.40e+00

phase.value = pFEAS
Iteration = 93
mu = 8.1588365825563148e-34
relative gap = 1.3201729493702894e-29
gap = 1.1577389110647411e-30
digits = 2.6648045821301050e+01
objValPrimal = 5.87052106857299804687500000069557e-03
objValDual   = 5.87052106857299804687499998749384e-03
p.feas.error = 6.4764744629533519e-32
d.feas.error = 1.5909618635627250e-27
relative eps = 4.9303806576313200e-32
total time   = 90.960
main loop time = 90.450000
total time = 90.960000
file   read time = 0.500000
Returncode is 0. Objective value is 0.00587052106857.
Checking numerical bound...
Bound of 98491/16777216 appears to have been met.
The following 232 graphs appear to be sharp:
0.005870521069 : graph 0 (8:)
0.005870521069 : graph 1 (8:12)
0.005870521069 : graph 2 (8:1213)
0.005870521069 : graph 3 (8:121314)
0.005870521069 : graph 4 (8:12131415)
0.005870521069 : graph 5 (8:1213141516)
0.005870521069 : graph 6 (8:121314151617)
0.005870521069 : graph 7 (8:12131415161718)
0.005870521069 : graph 8 (8:1234)
0.005870521069 : graph 9 (8:121324)
0.005870521069 : graph 10 (8:121345)
0.005870521069 : graph 11 (8:12131425)
0.005870521069 : graph 12 (8:12131456)
0.005870521069 : graph 13 (8:1213141526)
0.005870521069 : graph 14 (8:1213141567)
0.005870521069 : graph 15 (8:121314151627)
0.005870521069 : graph 16 (8:121314151678)
0.005870521069 : graph 17 (8:12131415161728)
0.005870521069 : graph 18 (8:12132434)
0.005870521069 : graph 19 (8:12132435)
0.005870521069 : graph 20 (8:12134546)
0.005870521069 : graph 21 (8:1213142526)
0.005870521069 : graph 22 (8:1213142535)
0.005870521069 : graph 23 (8:1213142556)
0.005870521069 : graph 24 (8:1213145657)
0.005870521069 : graph 25 (8:121314152627)
0.005870521069 : graph 26 (8:121314152636)
0.005870521069 : graph 27 (8:121314152667)
0.005870521069 : graph 28 (8:121314156768)
0.005870521069 : graph 29 (8:12131415162728)
0.005870521069 : graph 30 (8:12131415162737)
0.005870521069 : graph 31 (8:12131415162778)
0.005870521069 : graph 32 (8:1213141516172838)
0.005870521069 : graph 33 (8:121314253545)
0.005870521069 : graph 34 (8:121314253556)
0.005870521069 : graph 35 (8:121314255657)
0.005870521069 : graph 36 (8:121314565758)
0.005870521069 : graph 37 (8:12131415262728)
0.005870521069 : graph 38 (8:12131415263646)
0.005870521069 : graph 39 (8:12131415263667)
0.005870521069 : graph 40 (8:12131415266768)
0.005870521069 : graph 41 (8:1213141516273747)
0.005870521069 : graph 42 (8:1213141516273778)
0.005870521069 : graph 43 (8:121314151617283848)
0.005870521069 : graph 44 (8:1213141526364656)
0.005870521069 : graph 45 (8:1213141526364667)
0.005870521069 : graph 46 (8:1213141526366768)
0.005870521069 : graph 47 (8:121314151627374757)
0.005870521069 : graph 48 (8:121314151627374778)
0.005870521069 : graph 49 (8:12131415161728384858)
0.005870521069 : graph 50 (8:12131415162737475767)
0.005870521069 : graph 51 (8:12131415162737475778)
0.005870521068 : graph 52 (8:1213141516172838485868)
0.005870521068 : graph 53 (8:121314151617283848586878)
0.005870521069 : graph 54 (8:123456)
0.005870521069 : graph 56 (8:12134567)
0.005870521069 : graph 57 (8:1213142536)
0.005870521069 : graph 59 (8:1213145678)
0.005870521069 : graph 60 (8:121314152637)
0.005870521069 : graph 62 (8:12131415162738)
0.005870521069 : graph 63 (8:1213243545)
0.005870521069 : graph 67 (8:121314252637)
0.005870521069 : graph 68 (8:121314253656)
0.005870521069 : graph 72 (8:12131415262768)
0.005870521069 : graph 73 (8:12131415263767)
0.005870521069 : graph 75 (8:1213141516272837)
0.005870521069 : graph 76 (8:1213141516273878)
0.005870521069 : graph 77 (8:1213243456)
0.005870521069 : graph 79 (8:1213454678)
0.005870521069 : graph 81 (8:121314253546)
0.005870521069 : graph 86 (8:12131415262738)
0.005870521069 : graph 87 (8:12131415263647)
0.005870521069 : graph 90 (8:1213141516273748)
0.005870521069 : graph 91 (8:12131425263536)
0.005870521069 : graph 93 (8:12131425263738)
0.005870521069 : graph 94 (8:12131425354656)
0.005870521069 : graph 99 (8:1213141526272836)
0.005870521069 : graph 101 (8:1213141526273668)
0.005870521069 : graph 102 (8:1213141526364767)
0.005870521069 : graph 105 (8:121314151627283747)
0.005870521069 : graph 106 (8:121314151627374878)
0.005870521069 : graph 107 (8:12131425354567)
0.005870521069 : graph 109 (8:1213141526364657)
0.005870521069 : graph 112 (8:121314151627374758)
0.005870521069 : graph 113 (8:121314152627364656)
0.005870521069 : graph 114 (8:121314152627364668)
0.005870521069 : graph 115 (8:121314152636465767)
0.005870521069 : graph 118 (8:12131415162728374757)
0.005870521069 : graph 119 (8:12131415162737475878)
0.005870521069 : graph 120 (8:121314152636465678)
0.005870521069 : graph 121 (8:12131415162737475768)
0.005870521069 : graph 122 (8:1213141516272837475767)
0.005870521069 : graph 123 (8:1213141516273747576878)
0.005870521069 : graph 124 (8:121324345657)
0.005870521069 : graph 125 (8:12131425263747)
0.005870521069 : graph 126 (8:12131456576878)
0.005870521069 : graph 127 (8:1213141526273637)
0.005870521069 : graph 128 (8:1213141526276878)
0.005870521069 : graph 129 (8:121314151627283738)
0.005870521069 : graph 130 (8:121314253647)
0.005870521069 : graph 131 (8:121324354656)
0.005870521069 : graph 136 (8:12131425263748)
0.005870521069 : graph 137 (8:12131425263757)
0.005870521069 : graph 143 (8:1213141526273638)
0.005870521069 : graph 144 (8:1213141526273868)
0.005870521069 : graph 146 (8:121314151627283748)
0.005870521069 : graph 150 (8:1213141526273848)
0.005870521069 : graph 151 (8:1213141526364757)
0.005870521069 : graph 153 (8:121314151627374858)
0.005870521069 : graph 154 (8:1213142526374757)
0.005870521069 : graph 157 (8:121314152627283637)
0.005870521069 : graph 158 (8:121314152636475767)
0.005870521069 : graph 160 (8:12131415162737485878)
0.005870521069 : graph 161 (8:1213142526353645)
0.005870521069 : graph 162 (8:1213142526353657)
0.005870521069 : graph 167 (8:121314152627363768)
0.005870521069 : graph 169 (8:121314152627386878)
0.005870521069 : graph 170 (8:12131415162728373847)
0.005870521069 : graph 171 (8:1213142526353647)
0.005870521069 : graph 173 (8:1213142535465767)
0.005870521069 : graph 179 (8:121314152627384868)
0.005870521069 : graph 181 (8:12131415162728374758)
0.005870521069 : graph 182 (8:1213142535456768)
0.005870521069 : graph 183 (8:121314152627384858)
0.005870521069 : graph 186 (8:12131415162737475868)
0.005870521069 : graph 187 (8:12131415262728363738)
0.005870521069 : graph 188 (8:12131415262738485868)
0.005870521069 : graph 189 (8:12131415262738486878)
0.005870521069 : graph 190 (8:1213141516273747586878)
0.005870521069 : graph 191 (8:12131415262736374656)
0.005870521069 : graph 192 (8:12131415262736374668)
0.005870521069 : graph 194 (8:1213141516272837384757)
0.005870521069 : graph 195 (8:12131415262736465678)
0.005870521069 : graph 196 (8:12131415263646576878)
0.005870521069 : graph 197 (8:1213141516272837475768)
0.005870521069 : graph 198 (8:121314151627283738475767)
0.005870521069 : graph 199 (8:121314252635364546)
0.005870521069 : graph 200 (8:121314252635364547)
0.005870521069 : graph 201 (8:121314252635364748)
0.005870521069 : graph 202 (8:12131415262736374647)
0.005870521069 : graph 203 (8:12131415262736376878)
0.005870521069 : graph 204 (8:1213141516272837384748)
0.005870521069 : graph 205 (8:121314252635365768)
0.005870521069 : graph 212 (8:1213141516272837384758)
0.005870521069 : graph 214 (8:12131415263647576878)
0.005870521069 : graph 215 (8:1213141516272837475868)
0.005870521069 : graph 216 (8:1213141526273637464756)
0.005870521069 : graph 217 (8:1213141526273637464768)
0.005870521069 : graph 219 (8:121314151627283738474857)
0.005870521069 : graph 220 (8:1213141526273637465678)
0.005870521069 : graph 221 (8:1213141526273646576878)
0.005870521069 : graph 222 (8:121314151627283738475768)
0.005870521069 : graph 223 (8:12131415162728373847485767)
0.005870521069 : graph 224 (8:121314152627363746475657)
0.005870521069 : graph 225 (8:121314152627363746475678)
0.005870521069 : graph 226 (8:12131415162728373847485758)
0.005870521069 : graph 227 (8:121314152627363746576878)
0.005870521069 : graph 228 (8:12131415162728373847485768)
0.005870521069 : graph 229 (8:1213141516272837384748575867)
0.005870521069 : graph 230 (8:121314151627283738474857586768)
0.005870521069 : graph 231 (8:12345678)
0.005870521069 : graph 234 (8:12131415263748)
0.005870521069 : graph 245 (8:121324345678)
0.005870521069 : graph 248 (8:1213141526364758)
0.005870521069 : graph 249 (8:1213142526353758)
0.005870521069 : graph 253 (8:1213142536475657)
0.005870521069 : graph 256 (8:121314152627283647)
0.005870521069 : graph 258 (8:121314152627364868)
0.005870521069 : graph 265 (8:12131415262736384656)
0.005870521069 : graph 266 (8:12131415262736465868)
0.005870521069 : graph 267 (8:12131415263647586768)
0.005870521069 : graph 270 (8:121314152627363878)
0.005870521069 : graph 292 (8:121314152627363748)
0.005870521069 : graph 293 (8:121314252637385758)
0.005870521069 : graph 297 (8:12131415262728363748)
0.005870521069 : graph 298 (8:12131415262736485868)
0.005870521069 : graph 299 (8:12131415263647586778)
0.005870521069 : graph 300 (8:121314252635364757)
0.005870521069 : graph 301 (8:121314252635374858)
0.005870521069 : graph 304 (8:12131415262736384778)
0.005870521069 : graph 310 (8:1213141526272836373846)
0.005870521069 : graph 311 (8:1213141526273638475778)
0.005870521069 : graph 312 (8:1213141526273648586878)
0.005870521069 : graph 313 (8:1213141526273638465678)
0.005870521069 : graph 322 (8:12131415262736374648)
0.005870521069 : graph 323 (8:12131415262736374868)
0.005870521069 : graph 332 (8:1213141526273637464856)
0.005870521069 : graph 333 (8:1213141526273637465868)
0.005870521069 : graph 334 (8:12131425263536454767)
0.005870521069 : graph 337 (8:1213141526272836374647)
0.005870521069 : graph 338 (8:1213141526273637486878)
0.005870521069 : graph 339 (8:12131415262736384748)
0.005870521069 : graph 344 (8:1213141526273647586878)
0.005870521069 : graph 346 (8:1213141526273637464878)
0.005870521069 : graph 352 (8:121314152627283637384647)
0.005870521069 : graph 353 (8:121314152627363746485778)
0.005870521069 : graph 354 (8:121314152627363746485678)
0.005870521069 : graph 355 (8:12131425263536454678)
0.005870521069 : graph 356 (8:1213141526273637464758)
0.005870521069 : graph 357 (8:121314152627363746475658)
0.005870521069 : graph 358 (8:121314152627363746475868)
0.005870521069 : graph 359 (8:12131415262728363738464748)
0.005870521069 : graph 360 (8:12131415262736374647565878)
0.005870521069 : graph 361 (8:1213243456576878)
0.005870521069 : graph 363 (8:12131415262736374858)
0.005870521069 : graph 365 (8:12131425263747586878)
0.005870521069 : graph 366 (8:1213141526272836374858)
0.005870521069 : graph 367 (8:1213141526273637485868)
0.005870521069 : graph 368 (8:121314152627283637384656)
0.005870521069 : graph 369 (8:121314152627363748586878)
0.005870521069 : graph 370 (8:121314252637385768)
0.005870521069 : graph 372 (8:12131415262728364758)
0.005870521069 : graph 381 (8:12131425263748576878)
0.005870521069 : graph 382 (8:1213141526273638475878)
0.005870521069 : graph 385 (8:121314152627283637384657)
0.005870521069 : graph 388 (8:121314152627363746485658)
0.005870521069 : graph 389 (8:1213142526353645476778)
0.005870521069 : graph 390 (8:1213142526353647485768)
0.005870521069 : graph 392 (8:121314152627363746485878)
0.005870521069 : graph 393 (8:12131415262736374648565878)
0.005870521069 : graph 396 (8:12131415262728363738464756)
0.005870521069 : graph 397 (8:1213142526353645476878)
0.005870521069 : graph 398 (8:121314152627283637464758)
0.005870521069 : graph 399 (8:121314152627363746485758)
0.005870521069 : graph 400 (8:12131415262728363738464758)
0.005870521068 : graph 401 (8:1213141526272836373846474856)
0.005870521068 : graph 402 (8:121314252635374647586878)
0.005870521068 : graph 404 (8:1213141526272836373846475658)
0.005870521068 : graph 405 (8:121314152627283637384647485657)
0.005870521068 : graph 406 (8:12131415262728363738464748565758)
0.005870521069 : graph 408 (8:1213142526353746485867)
0.005870521069 : graph 409 (8:121314252635374648586778)
sage: problem.make_exact(2^40)
Type 0 (7 flags) blocks: [7] 
Type 1 (57 flags) blocks: [37, 20] 
Type 2 (34 flags) blocks: [20, 14] 
Type 3 (177 flags) blocks: [31, 146] 
Type 4 (110 flags) blocks: [45, 65] 
Type 5 (81 flags) blocks: [58, 23] 
Type 6 (67 flags) blocks: [28, 39] 
Type 7 (70 flags) blocks: [18, 52] 
Type 8 (57 flags) blocks: [34, 23] 
Type 9 (46 flags) blocks: [17, 29] 
Type 10 (64 flags) blocks: [7, 57] 
Type 11 (48 flags) blocks: [10, 38] 
Type 12 (40 flags) blocks: [16, 24] 
Type 13 (36 flags) blocks: [15, 21] 
Type 14 (34 flags) blocks: [12, 22] 
Type 15 (33 flags) blocks: [7, 26] 
Type 16 (36 flags) blocks: [9, 27] 
Type 17 (32 flags) blocks: [15, 17] 
Type 18 (30 flags) blocks: [16, 14] 
Type 19 (28 flags) blocks: [22, 6] 
Type 20 (27 flags) blocks: [10, 17] 
Type 21 (26 flags) blocks: [14, 12] 
Type 22 (28 flags) blocks: [9, 19] 
Type 23 (26 flags) blocks: [18, 8] 
Type 24 (25 flags) blocks: [10, 15] 
Type 25 (24 flags) blocks: [9, 15] 
Type 26 (24 flags) blocks: [20, 4] 
Type 27 (23 flags) blocks: [18, 5] 
Type 28 (22 flags) blocks: [14, 8] 
Type 29 (22 flags) blocks: [12, 10] 
Type 30 (21 flags) blocks: [12, 9] 
Type 31 (20 flags) blocks: [12, 8] 
Type 32 (19 flags) blocks: [7, 12] 
Type 33 (27 flags) blocks: [4, 23] 
Type 34 (24 flags) blocks: [10, 14] 
Type 35 (22 flags) blocks: [15, 7] 
Type 36 (22 flags) blocks: [6, 16] 
Type 37 (21 flags) blocks: [12, 9] 
Type 38 (20 flags) blocks: [11, 9] 
Type 39 (19 flags) blocks: [12, 7] 
Type 40 (21 flags) blocks: [6, 15] 
Type 41 (19 flags) blocks: [16, 3] 
Type 42 (18 flags) blocks: [13, 5] 
Type 43 (17 flags) blocks: [9, 8] 
Type 44 (18 flags) blocks: [5, 13] 
Type 45 (17 flags) blocks: [7, 10] 
Type 46 (16 flags) blocks: [7, 9] 
Type 47 (15 flags) blocks: [4, 11] 
Creating bases................................................
Transforming matrices................................................
Rounding matrices................................................
Constructing R matrix........................................
Constructing DR matrix...........................................................................................................................................................................................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~.~~~~..~.~...~.~..~..~........~~~~~~..........~~~~...~.~~~~......~~~..~~~~..~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 231.
All eigenvalues appear to be positive.
Bound of 98491/16777216 attained by:
98491/16777216 : graph 0 (8:)
98491/16777216 : graph 1 (8:12)
98491/16777216 : graph 2 (8:1213)
98491/16777216 : graph 3 (8:121314)
98491/16777216 : graph 4 (8:12131415)
98491/16777216 : graph 5 (8:1213141516)
98491/16777216 : graph 6 (8:121314151617)
98491/16777216 : graph 7 (8:12131415161718)
98491/16777216 : graph 8 (8:1234)
98491/16777216 : graph 9 (8:121324)
98491/16777216 : graph 10 (8:121345)
98491/16777216 : graph 11 (8:12131425)
98491/16777216 : graph 12 (8:12131456)
98491/16777216 : graph 13 (8:1213141526)
98491/16777216 : graph 14 (8:1213141567)
98491/16777216 : graph 15 (8:121314151627)
98491/16777216 : graph 16 (8:121314151678)
98491/16777216 : graph 17 (8:12131415161728)
98491/16777216 : graph 18 (8:12132434)
98491/16777216 : graph 19 (8:12132435)
98491/16777216 : graph 20 (8:12134546)
98491/16777216 : graph 21 (8:1213142526)
98491/16777216 : graph 22 (8:1213142535)
98491/16777216 : graph 23 (8:1213142556)
98491/16777216 : graph 24 (8:1213145657)
98491/16777216 : graph 25 (8:121314152627)
98491/16777216 : graph 26 (8:121314152636)
98491/16777216 : graph 27 (8:121314152667)
98491/16777216 : graph 28 (8:121314156768)
98491/16777216 : graph 29 (8:12131415162728)
98491/16777216 : graph 30 (8:12131415162737)
98491/16777216 : graph 31 (8:12131415162778)
98491/16777216 : graph 32 (8:1213141516172838)
98491/16777216 : graph 33 (8:121314253545)
98491/16777216 : graph 34 (8:121314253556)
98491/16777216 : graph 35 (8:121314255657)
98491/16777216 : graph 36 (8:121314565758)
98491/16777216 : graph 37 (8:12131415262728)
98491/16777216 : graph 38 (8:12131415263646)
98491/16777216 : graph 39 (8:12131415263667)
98491/16777216 : graph 40 (8:12131415266768)
98491/16777216 : graph 41 (8:1213141516273747)
98491/16777216 : graph 42 (8:1213141516273778)
98491/16777216 : graph 43 (8:121314151617283848)
98491/16777216 : graph 44 (8:1213141526364656)
98491/16777216 : graph 45 (8:1213141526364667)
98491/16777216 : graph 46 (8:1213141526366768)
98491/16777216 : graph 47 (8:121314151627374757)
98491/16777216 : graph 48 (8:121314151627374778)
98491/16777216 : graph 49 (8:12131415161728384858)
98491/16777216 : graph 50 (8:12131415162737475767)
98491/16777216 : graph 51 (8:12131415162737475778)
98491/16777216 : graph 52 (8:1213141516172838485868)
98491/16777216 : graph 53 (8:121314151617283848586878)
98491/16777216 : graph 54 (8:123456)
98491/16777216 : graph 56 (8:12134567)
98491/16777216 : graph 57 (8:1213142536)
98491/16777216 : graph 59 (8:1213145678)
98491/16777216 : graph 60 (8:121314152637)
98491/16777216 : graph 62 (8:12131415162738)
98491/16777216 : graph 63 (8:1213243545)
98491/16777216 : graph 67 (8:121314252637)
98491/16777216 : graph 68 (8:121314253656)
98491/16777216 : graph 72 (8:12131415262768)
98491/16777216 : graph 73 (8:12131415263767)
98491/16777216 : graph 75 (8:1213141516272837)
98491/16777216 : graph 76 (8:1213141516273878)
98491/16777216 : graph 77 (8:1213243456)
98491/16777216 : graph 79 (8:1213454678)
98491/16777216 : graph 81 (8:121314253546)
98491/16777216 : graph 86 (8:12131415262738)
98491/16777216 : graph 87 (8:12131415263647)
98491/16777216 : graph 90 (8:1213141516273748)
98491/16777216 : graph 91 (8:12131425263536)
98491/16777216 : graph 93 (8:12131425263738)
98491/16777216 : graph 94 (8:12131425354656)
98491/16777216 : graph 99 (8:1213141526272836)
98491/16777216 : graph 101 (8:1213141526273668)
98491/16777216 : graph 102 (8:1213141526364767)
98491/16777216 : graph 105 (8:121314151627283747)
98491/16777216 : graph 106 (8:121314151627374878)
98491/16777216 : graph 107 (8:12131425354567)
98491/16777216 : graph 109 (8:1213141526364657)
98491/16777216 : graph 112 (8:121314151627374758)
98491/16777216 : graph 113 (8:121314152627364656)
98491/16777216 : graph 114 (8:121314152627364668)
98491/16777216 : graph 115 (8:121314152636465767)
98491/16777216 : graph 118 (8:12131415162728374757)
98491/16777216 : graph 119 (8:12131415162737475878)
98491/16777216 : graph 120 (8:121314152636465678)
98491/16777216 : graph 121 (8:12131415162737475768)
98491/16777216 : graph 122 (8:1213141516272837475767)
98491/16777216 : graph 123 (8:1213141516273747576878)
98491/16777216 : graph 124 (8:121324345657)
98491/16777216 : graph 125 (8:12131425263747)
98491/16777216 : graph 126 (8:12131456576878)
98491/16777216 : graph 127 (8:1213141526273637)
98491/16777216 : graph 128 (8:1213141526276878)
98491/16777216 : graph 129 (8:121314151627283738)
98491/16777216 : graph 130 (8:121314253647)
98491/16777216 : graph 131 (8:121324354656)
98491/16777216 : graph 136 (8:12131425263748)
98491/16777216 : graph 137 (8:12131425263757)
98491/16777216 : graph 143 (8:1213141526273638)
98491/16777216 : graph 144 (8:1213141526273868)
98491/16777216 : graph 146 (8:121314151627283748)
98491/16777216 : graph 150 (8:1213141526273848)
98491/16777216 : graph 151 (8:1213141526364757)
98491/16777216 : graph 153 (8:121314151627374858)
98491/16777216 : graph 154 (8:1213142526374757)
98491/16777216 : graph 157 (8:121314152627283637)
98491/16777216 : graph 158 (8:121314152636475767)
98491/16777216 : graph 160 (8:12131415162737485878)
98491/16777216 : graph 161 (8:1213142526353645)
98491/16777216 : graph 162 (8:1213142526353657)
98491/16777216 : graph 167 (8:121314152627363768)
98491/16777216 : graph 169 (8:121314152627386878)
98491/16777216 : graph 170 (8:12131415162728373847)
98491/16777216 : graph 171 (8:1213142526353647)
98491/16777216 : graph 173 (8:1213142535465767)
98491/16777216 : graph 179 (8:121314152627384868)
98491/16777216 : graph 181 (8:12131415162728374758)
98491/16777216 : graph 182 (8:1213142535456768)
98491/16777216 : graph 183 (8:121314152627384858)
98491/16777216 : graph 186 (8:12131415162737475868)
98491/16777216 : graph 187 (8:12131415262728363738)
98491/16777216 : graph 188 (8:12131415262738485868)
98491/16777216 : graph 189 (8:12131415262738486878)
98491/16777216 : graph 190 (8:1213141516273747586878)
98491/16777216 : graph 191 (8:12131415262736374656)
98491/16777216 : graph 192 (8:12131415262736374668)
98491/16777216 : graph 194 (8:1213141516272837384757)
98491/16777216 : graph 195 (8:12131415262736465678)
98491/16777216 : graph 196 (8:12131415263646576878)
98491/16777216 : graph 197 (8:1213141516272837475768)
98491/16777216 : graph 198 (8:121314151627283738475767)
98491/16777216 : graph 199 (8:121314252635364546)
98491/16777216 : graph 200 (8:121314252635364547)
98491/16777216 : graph 201 (8:121314252635364748)
98491/16777216 : graph 202 (8:12131415262736374647)
98491/16777216 : graph 203 (8:12131415262736376878)
98491/16777216 : graph 204 (8:1213141516272837384748)
98491/16777216 : graph 205 (8:121314252635365768)
98491/16777216 : graph 212 (8:1213141516272837384758)
98491/16777216 : graph 214 (8:12131415263647576878)
98491/16777216 : graph 215 (8:1213141516272837475868)
98491/16777216 : graph 216 (8:1213141526273637464756)
98491/16777216 : graph 217 (8:1213141526273637464768)
98491/16777216 : graph 219 (8:121314151627283738474857)
98491/16777216 : graph 220 (8:1213141526273637465678)
98491/16777216 : graph 221 (8:1213141526273646576878)
98491/16777216 : graph 222 (8:121314151627283738475768)
98491/16777216 : graph 223 (8:12131415162728373847485767)
98491/16777216 : graph 224 (8:121314152627363746475657)
98491/16777216 : graph 225 (8:121314152627363746475678)
98491/16777216 : graph 226 (8:12131415162728373847485758)
98491/16777216 : graph 227 (8:121314152627363746576878)
98491/16777216 : graph 228 (8:12131415162728373847485768)
98491/16777216 : graph 229 (8:1213141516272837384748575867)
98491/16777216 : graph 230 (8:121314151627283738474857586768)
98491/16777216 : graph 231 (8:12345678)
98491/16777216 : graph 234 (8:12131415263748)
98491/16777216 : graph 245 (8:121324345678)
98491/16777216 : graph 248 (8:1213141526364758)
98491/16777216 : graph 249 (8:1213142526353758)
98491/16777216 : graph 253 (8:1213142536475657)
98491/16777216 : graph 256 (8:121314152627283647)
98491/16777216 : graph 258 (8:121314152627364868)
98491/16777216 : graph 265 (8:12131415262736384656)
98491/16777216 : graph 266 (8:12131415262736465868)
98491/16777216 : graph 267 (8:12131415263647586768)
98491/16777216 : graph 270 (8:121314152627363878)
98491/16777216 : graph 292 (8:121314152627363748)
98491/16777216 : graph 293 (8:121314252637385758)
98491/16777216 : graph 297 (8:12131415262728363748)
98491/16777216 : graph 298 (8:12131415262736485868)
98491/16777216 : graph 299 (8:12131415263647586778)
98491/16777216 : graph 300 (8:121314252635364757)
98491/16777216 : graph 301 (8:121314252635374858)
98491/16777216 : graph 304 (8:12131415262736384778)
98491/16777216 : graph 310 (8:1213141526272836373846)
98491/16777216 : graph 311 (8:1213141526273638475778)
98491/16777216 : graph 312 (8:1213141526273648586878)
98491/16777216 : graph 313 (8:1213141526273638465678)
98491/16777216 : graph 322 (8:12131415262736374648)
98491/16777216 : graph 323 (8:12131415262736374868)
98491/16777216 : graph 332 (8:1213141526273637464856)
98491/16777216 : graph 333 (8:1213141526273637465868)
98491/16777216 : graph 334 (8:12131425263536454767)
98491/16777216 : graph 337 (8:1213141526272836374647)
98491/16777216 : graph 338 (8:1213141526273637486878)
98491/16777216 : graph 339 (8:12131415262736384748)
98491/16777216 : graph 344 (8:1213141526273647586878)
98491/16777216 : graph 346 (8:1213141526273637464878)
98491/16777216 : graph 352 (8:121314152627283637384647)
98491/16777216 : graph 353 (8:121314152627363746485778)
98491/16777216 : graph 354 (8:121314152627363746485678)
98491/16777216 : graph 355 (8:12131425263536454678)
98491/16777216 : graph 356 (8:1213141526273637464758)
98491/16777216 : graph 357 (8:121314152627363746475658)
98491/16777216 : graph 358 (8:121314152627363746475868)
98491/16777216 : graph 359 (8:12131415262728363738464748)
98491/16777216 : graph 360 (8:12131415262736374647565878)
98491/16777216 : graph 361 (8:1213243456576878)
98491/16777216 : graph 363 (8:12131415262736374858)
98491/16777216 : graph 365 (8:12131425263747586878)
98491/16777216 : graph 366 (8:1213141526272836374858)
98491/16777216 : graph 367 (8:1213141526273637485868)
98491/16777216 : graph 368 (8:121314152627283637384656)
98491/16777216 : graph 369 (8:121314152627363748586878)
98491/16777216 : graph 370 (8:121314252637385768)
98491/16777216 : graph 372 (8:12131415262728364758)
98491/16777216 : graph 381 (8:12131425263748576878)
98491/16777216 : graph 382 (8:1213141526273638475878)
98491/16777216 : graph 385 (8:121314152627283637384657)
98491/16777216 : graph 388 (8:121314152627363746485658)
98491/16777216 : graph 389 (8:1213142526353645476778)
98491/16777216 : graph 390 (8:1213142526353647485768)
98491/16777216 : graph 392 (8:121314152627363746485878)
98491/16777216 : graph 393 (8:12131415262736374648565878)
98491/16777216 : graph 396 (8:12131415262728363738464756)
98491/16777216 : graph 397 (8:1213142526353645476878)
98491/16777216 : graph 398 (8:121314152627283637464758)
98491/16777216 : graph 399 (8:121314152627363746485758)
98491/16777216 : graph 400 (8:12131415262728363738464758)
98491/16777216 : graph 401 (8:1213141526272836373846474856)
98491/16777216 : graph 402 (8:121314252635374647586878)
98491/16777216 : graph 404 (8:1213141526272836373846475658)
98491/16777216 : graph 405 (8:121314152627283637384647485657)
98491/16777216 : graph 406 (8:12131415262728363738464748565758)
98491/16777216 : graph 408 (8:1213142526353746485867)
98491/16777216 : graph 409 (8:121314252635374648586778)
Diagonalizing................................................
Verifying................................................
sage: # Number of 8-vertex graphs that appear in the construction
sage: # Number of sharp graphs 
sage: # if equal, then these lists coincide by Lemma 5 in arxiv:1203.4393v4
sage: print len(construction.subgraphs(8)),len(problem._sharp_graphs)
Found 1279 orbits.
232 232
sage: # rank condition of Section 4.3 in arxiv:1203.4393v4 for type tau_{37}
sage: print problem.types[36]
6:1213243545
sage: print problem._exact_Q_matrices[36].nrows()
22
sage: print problem._exact_Q_matrices[36].rank()
21
sage: problem.write_certificate("73.js")
Written certificate.
sage: 
sage: # we verify Claim 16 in arxiv:1203.4393v4
sage: subproblem = GraphProblem(7, forbid_induced=[(3, 3), "6:1223344551"], density=(7, 0), minimize=True)
Forbidding 3-sets from spanning exactly 3 edges.
Forbidding 6:1223344551 as an induced subgraph.
Generating graphs...
Generated 101 graphs.
Generating types and flags...
Generated 1 types of order 1, with [12] flags of order 4.
Generated 3 types of order 3, with [50, 32, 24] flags of order 5.
Generated 14 types of order 5, with [32, 24, 20, 18, 17, 18, 15, 15, 14, 14, 13, 12, 11, 10] flags of order 6.
Computing products..................
sage: subproblem.solve_sdp(show_output=True)
Writing SDP input file...
Running SDP solver...
Iter:  0 Ap: 0.00e+00 Pobj:  4.5400000e+03 Ad: 0.00e+00 Dobj:  0.0000000e+00
Iter:  1 Ap: 4.47e-01 Pobj:  1.7980198e+02 Ad: 9.62e-01 Dobj:  2.6742528e+00
Iter:  2 Ap: 3.89e-01 Pobj:  1.2101538e+02 Ad: 5.00e-01 Dobj:  2.8423682e+00
Iter:  3 Ap: 2.52e-01 Pobj:  7.7594126e+01 Ad: 7.27e-01 Dobj:  3.1244597e+00
Iter:  4 Ap: 5.12e-01 Pobj:  2.9908987e+01 Ad: 5.39e-01 Dobj:  3.3330338e+00
Iter:  5 Ap: 5.46e-01 Pobj:  9.2258160e+00 Ad: 7.27e-01 Dobj:  3.7515193e+00
Iter:  6 Ap: 4.43e-01 Pobj:  3.7298132e+00 Ad: 7.38e-01 Dobj:  4.3726183e+00
Iter:  7 Ap: 6.11e-01 Pobj:  7.9624879e-01 Ad: 7.42e-01 Dobj:  4.9821801e+00
Iter:  8 Ap: 5.02e-01 Pobj:  2.6909426e-01 Ad: 1.00e+00 Dobj:  6.1784914e+00
Iter:  9 Ap: 8.93e-01 Pobj:  1.9823452e-02 Ad: 1.00e+00 Dobj:  6.2889713e+00
Iter: 10 Ap: 9.35e-01 Pobj:  1.1153887e-03 Ad: 1.00e+00 Dobj:  5.3460684e+00
Iter: 11 Ap: 9.32e-01 Pobj:  1.1767256e-04 Ad: 9.91e-01 Dobj:  2.9143125e+00
Iter: 12 Ap: 8.17e-01 Pobj:  4.4665213e-05 Ad: 8.14e-01 Dobj:  1.6795322e+00
Iter: 13 Ap: 1.00e+00 Pobj:  2.8891059e-05 Ad: 1.00e+00 Dobj:  7.9029368e-01
Iter: 14 Ap: 1.00e+00 Pobj:  2.9876429e-05 Ad: 1.00e+00 Dobj:  4.3923046e-02
Iter: 15 Ap: 1.00e+00 Pobj:  5.9747871e-05 Ad: 1.00e+00 Dobj:  1.4230814e-02
Iter: 16 Ap: 9.06e-01 Pobj:  4.5096417e-03 Ad: 1.00e+00 Dobj:  1.7277033e-02
Iter: 17 Ap: 1.00e+00 Pobj:  6.0985731e-03 Ad: 1.00e+00 Dobj:  1.1539689e-02
Iter: 18 Ap: 1.00e+00 Pobj:  7.0609342e-03 Ad: 1.00e+00 Dobj:  9.1397930e-03
Iter: 19 Ap: 1.00e+00 Pobj:  7.5694035e-03 Ad: 1.00e+00 Dobj:  8.1915946e-03
Iter: 20 Ap: 1.00e+00 Pobj:  7.7582738e-03 Ad: 1.00e+00 Dobj:  7.9654114e-03
Iter: 21 Ap: 9.52e-01 Pobj:  7.8227977e-03 Ad: 8.84e-01 Dobj:  7.8907243e-03
Iter: 22 Ap: 1.00e+00 Pobj:  7.8354427e-03 Ad: 1.00e+00 Dobj:  7.8727650e-03
Iter: 23 Ap: 1.00e+00 Pobj:  7.8482007e-03 Ad: 1.00e+00 Dobj:  7.8568476e-03
Iter: 24 Ap: 7.28e-01 Pobj:  7.8506306e-03 Ad: 1.00e+00 Dobj:  7.8545372e-03
Iter: 25 Ap: 1.00e+00 Pobj:  7.8530558e-03 Ad: 1.00e+00 Dobj:  7.8537735e-03
Iter: 26 Ap: 1.00e+00 Pobj:  7.8541542e-03 Ad: 1.00e+00 Dobj:  7.8541300e-03
Iter: 27 Ap: 1.00e+00 Pobj:  7.8544110e-03 Ad: 9.60e-01 Dobj:  7.8544246e-03
Iter: 28 Ap: 1.00e+00 Pobj:  7.8544577e-03 Ad: 1.00e+00 Dobj:  7.8544604e-03
Success: SDP solved
Primal objective value: 7.8544577e-03
Dual objective value: 7.8544604e-03
Relative primal infeasibility: 4.36e-15
Relative dual infeasibility: 7.35e-10
Real Relative Gap: 2.66e-09
XZ Relative Gap: 8.03e-09
DIMACS error measures: 4.36e-15 0.00e+00 3.09e-09 0.00e+00 2.66e-09 8.03e-09
Elements time: 0.492798
Factor time: 0.002782
Other time: 0.306873
Total time: 0.802453
Returncode is 0. Objective value is 0.0078544577.
Checking numerical bound...
sage: subproblem.make_exact()
No target bound to meet.
Rounding matrices..................
Bound is 279053/36700160 (0.007603590829).
sage: # we check if the obtained bound is larger than c_{7,3}
sage: print subproblem._bound - 98491/16777216
1017663/587202560
sage: subproblem.write_certificate("73a.js")
Written certificate.


==> anc/73a.js <==
{
    "admissible_graphs": [
        "7:", 
        "7:12", 
        "7:1213", 
        "7:121314", 
        "7:12131415", 
        "7:1213141516", 
        "7:121314151617", 
        "7:1234", 
        "7:121324", 
        "7:121345", 
        "7:12131425", 
        "7:12131456", 
        "7:1213141526", 
        "7:1213141567", 
        "7:121314151627", 
        "7:12132434", 
        "7:12132435", 
        "7:12134546", 
        "7:1213142526", 
        "7:1213142535", 
        "7:1213142556", 
        "7:1213145657", 
        "7:121314152627", 
        "7:121314152636", 
        "7:121314152667", 
        "7:12131415162737", 
        "7:121314253545", 
        "7:121314253556", 
        "7:121314255657", 
        "7:12131415263646", 
        "7:12131415263667", 
        "7:1213141516273747", 
        "7:1213141526364656", 
        "7:1213141526364667", 
        "7:121314151627374757", 
        "7:12131415162737475767", 
        "7:123456", 
        "7:12132456", 
        "7:12134567", 
        "7:1213142536", 
        "7:1213142567", 
        "7:121314152637", 
        "7:1213243546", 
        "7:1213245657", 
        "7:121314252635", 
        "7:121314252637", 
        "7:121314255667", 
        "7:12131415262736", 
        "7:12131415263767", 
        "7:1213243456", 
        "7:1213243567", 
        "7:121314253546", 
        "7:121314253567", 
        "7:121314253657", 
        "7:12131415263647", 
        "7:12131425263536", 
        "7:12131425263537", 
        "7:12131425354657", 
        "7:12131425365657", 
        "7:1213141526273646", 
        "7:1213141526364767", 
        "7:12131425354567", 
        "7:1213141526364657", 
        "7:121314152627364656", 
        "7:121314152636465767", 
        "7:121324345657", 
        "7:12131425263747", 
        "7:1213141526273637", 
        "7:121314253647", 
        "7:121324354656", 
        "7:121324354657", 
        "7:12131425263546", 
        "7:12131425263547", 
        "7:12131425263757", 
        "7:12131425365767", 
        "7:1213141526273647", 
        "7:12131425354667", 
        "7:1213141526364757", 
        "7:1213142526374757", 
        "7:121314152636475767", 
        "7:1213142526353645", 
        "7:1213142526353657", 
        "7:1213142526353746", 
        "7:121314152627363746", 
        "7:1213142526353647", 
        "7:1213142535465767", 
        "7:121314152627364657", 
        "7:12131415262736374656", 
        "7:121314252635364546", 
        "7:121314252635364547", 
        "7:12131415262736374647", 
        "7:121314252635374647", 
        "7:12131415262736374657", 
        "7:1213141526273637464756", 
        "7:121314152627363746475657", 
        "7:1213142536475657", 
        "7:12132435465767", 
        "7:1213142526354767", 
        "7:121314252635374667", 
        "7:121314252635364757", 
        "7:12131425263536454767"
    ], 
    "description": "2-graph; minimize 7: density; forbid induced 6:1223344551, induced 3.3", 
    "number_of_admissible_graphs": 101, 
    "bound": "279053/36700160", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121324", 
        "5:121345", 
        "5:12131425", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142535", 
        "5:121314253545", 
        "5:1213243545"
    ], 
    "number_of_types": 18, 
    "admissible_graph_densities": [
        1, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        12, 
        50, 
        32, 
        24, 
        32, 
        24, 
        20, 
        18, 
        17, 
        18, 
        15, 
        15, 
        14, 
        14, 
        13, 
        12, 
        11, 
        10
    ], 
    "flags": [
        [
            "4:(1)", 
            "4:12(1)", 
            "4:23(1)", 
            "4:1223(1)", 
            "4:2324(1)", 
            "4:122324(1)", 
            "4:1213(1)", 
            "4:1234(1)", 
            "4:121324(1)", 
            "4:122334(1)", 
            "4:12132434(1)", 
            "4:121314(1)"
        ], 
        [
            "5:(3)", 
            "5:14(3)", 
            "5:24(3)", 
            "5:34(3)", 
            "5:45(3)", 
            "5:1424(3)", 
            "5:1434(3)", 
            "5:1445(3)", 
            "5:2434(3)", 
            "5:2445(3)", 
            "5:3445(3)", 
            "5:142434(3)", 
            "5:142445(3)", 
            "5:143445(3)", 
            "5:243445(3)", 
            "5:14243445(3)", 
            "5:1415(3)", 
            "5:1425(3)", 
            "5:1435(3)", 
            "5:141524(3)", 
            "5:141534(3)", 
            "5:142535(3)", 
            "5:142545(3)", 
            "5:143545(3)", 
            "5:14152434(3)", 
            "5:14253545(3)", 
            "5:2425(3)", 
            "5:2435(3)", 
            "5:142425(3)", 
            "5:142534(3)", 
            "5:242534(3)", 
            "5:243545(3)", 
            "5:14242534(3)", 
            "5:14253445(3)", 
            "5:3435(3)", 
            "5:142435(3)", 
            "5:143435(3)", 
            "5:243435(3)", 
            "5:14243435(3)", 
            "5:14243545(3)", 
            "5:14152425(3)", 
            "5:14152435(3)", 
            "5:14242535(3)", 
            "5:1415242534(3)", 
            "5:14153435(3)", 
            "5:14253435(3)", 
            "5:1415243435(3)", 
            "5:24253435(3)", 
            "5:1424253435(3)", 
            "5:141524253435(3)"
        ], 
        [
            "5:12(3)", 
            "5:1214(3)", 
            "5:1224(3)", 
            "5:1234(3)", 
            "5:1245(3)", 
            "5:121434(3)", 
            "5:121445(3)", 
            "5:122434(3)", 
            "5:122445(3)", 
            "5:123445(3)", 
            "5:12143445(3)", 
            "5:12243445(3)", 
            "5:121415(3)", 
            "5:121425(3)", 
            "5:121435(3)", 
            "5:12141534(3)", 
            "5:12142535(3)", 
            "5:12142545(3)", 
            "5:12143545(3)", 
            "5:1214253545(3)", 
            "5:122425(3)", 
            "5:122435(3)", 
            "5:12142534(3)", 
            "5:12242534(3)", 
            "5:12243545(3)", 
            "5:1214253445(3)", 
            "5:123435(3)", 
            "5:12143435(3)", 
            "5:12243435(3)", 
            "5:1214153435(3)", 
            "5:1214253435(3)", 
            "5:1224253435(3)"
        ], 
        [
            "5:1213(3)", 
            "5:121314(3)", 
            "5:121324(3)", 
            "5:121334(3)", 
            "5:121345(3)", 
            "5:12131445(3)", 
            "5:12132434(3)", 
            "5:12132445(3)", 
            "5:12133445(3)", 
            "5:1213243445(3)", 
            "5:12131415(3)", 
            "5:12131425(3)", 
            "5:12131435(3)", 
            "5:1213142535(3)", 
            "5:1213142545(3)", 
            "5:1213143545(3)", 
            "5:121314253545(3)", 
            "5:12132425(3)", 
            "5:12132435(3)", 
            "5:1213242534(3)", 
            "5:1213243545(3)", 
            "5:12133435(3)", 
            "5:1213243435(3)", 
            "5:121324253435(3)"
        ], 
        [
            "6:(5)", 
            "6:16(5)", 
            "6:26(5)", 
            "6:36(5)", 
            "6:46(5)", 
            "6:56(5)", 
            "6:1626(5)", 
            "6:1636(5)", 
            "6:1646(5)", 
            "6:1656(5)", 
            "6:2636(5)", 
            "6:2646(5)", 
            "6:2656(5)", 
            "6:3646(5)", 
            "6:3656(5)", 
            "6:4656(5)", 
            "6:162636(5)", 
            "6:162646(5)", 
            "6:162656(5)", 
            "6:163646(5)", 
            "6:163656(5)", 
            "6:164656(5)", 
            "6:263646(5)", 
            "6:263656(5)", 
            "6:264656(5)", 
            "6:364656(5)", 
            "6:16263646(5)", 
            "6:16263656(5)", 
            "6:16264656(5)", 
            "6:16364656(5)", 
            "6:26364656(5)", 
            "6:1626364656(5)"
        ], 
        [
            "6:12(5)", 
            "6:1216(5)", 
            "6:1226(5)", 
            "6:1236(5)", 
            "6:1246(5)", 
            "6:1256(5)", 
            "6:121636(5)", 
            "6:121646(5)", 
            "6:121656(5)", 
            "6:122636(5)", 
            "6:122646(5)", 
            "6:122656(5)", 
            "6:123646(5)", 
            "6:123656(5)", 
            "6:124656(5)", 
            "6:12163646(5)", 
            "6:12163656(5)", 
            "6:12164656(5)", 
            "6:12263646(5)", 
            "6:12263656(5)", 
            "6:12264656(5)", 
            "6:12364656(5)", 
            "6:1216364656(5)", 
            "6:1226364656(5)"
        ], 
        [
            "6:1213(5)", 
            "6:121316(5)", 
            "6:121326(5)", 
            "6:121336(5)", 
            "6:121346(5)", 
            "6:121356(5)", 
            "6:12131646(5)", 
            "6:12131656(5)", 
            "6:12132636(5)", 
            "6:12132646(5)", 
            "6:12132656(5)", 
            "6:12133646(5)", 
            "6:12133656(5)", 
            "6:12134656(5)", 
            "6:1213164656(5)", 
            "6:1213263646(5)", 
            "6:1213263656(5)", 
            "6:1213264656(5)", 
            "6:1213364656(5)", 
            "6:121326364656(5)"
        ], 
        [
            "6:121314(5)", 
            "6:12131416(5)", 
            "6:12131426(5)", 
            "6:12131436(5)", 
            "6:12131446(5)", 
            "6:12131456(5)", 
            "6:1213141656(5)", 
            "6:1213142636(5)", 
            "6:1213142646(5)", 
            "6:1213142656(5)", 
            "6:1213143646(5)", 
            "6:1213143656(5)", 
            "6:1213144656(5)", 
            "6:121314263646(5)", 
            "6:121314263656(5)", 
            "6:121314264656(5)", 
            "6:121314364656(5)", 
            "6:12131426364656(5)"
        ], 
        [
            "6:12131415(5)", 
            "6:1213141516(5)", 
            "6:1213141526(5)", 
            "6:1213141536(5)", 
            "6:1213141546(5)", 
            "6:1213141556(5)", 
            "6:121314152636(5)", 
            "6:121314152646(5)", 
            "6:121314152656(5)", 
            "6:121314153646(5)", 
            "6:121314153656(5)", 
            "6:121314154656(5)", 
            "6:12131415263646(5)", 
            "6:12131415263656(5)", 
            "6:12131415264656(5)", 
            "6:12131415364656(5)", 
            "6:1213141526364656(5)"
        ], 
        [
            "6:1234(5)", 
            "6:121634(5)", 
            "6:122634(5)", 
            "6:123436(5)", 
            "6:123446(5)", 
            "6:123456(5)", 
            "6:12163436(5)", 
            "6:12163446(5)", 
            "6:12163456(5)", 
            "6:12263436(5)", 
            "6:12263446(5)", 
            "6:12263456(5)", 
            "6:12343656(5)", 
            "6:12344656(5)", 
            "6:1216343656(5)", 
            "6:1216344656(5)", 
            "6:1226343656(5)", 
            "6:1226344656(5)"
        ], 
        [
            "6:121324(5)", 
            "6:12131624(5)", 
            "6:12132426(5)", 
            "6:12132436(5)", 
            "6:12132446(5)", 
            "6:12132456(5)", 
            "6:1213162446(5)", 
            "6:1213162456(5)", 
            "6:1213242636(5)", 
            "6:1213242656(5)", 
            "6:1213243656(5)", 
            "6:1213244656(5)", 
            "6:121316244656(5)", 
            "6:121324263656(5)", 
            "6:121324364656(5)"
        ], 
        [
            "6:121345(5)", 
            "6:12131645(5)", 
            "6:12132645(5)", 
            "6:12133645(5)", 
            "6:12134546(5)", 
            "6:12134556(5)", 
            "6:1213164546(5)", 
            "6:1213164556(5)", 
            "6:1213263645(5)", 
            "6:1213264546(5)", 
            "6:1213264556(5)", 
            "6:1213364546(5)", 
            "6:1213364556(5)", 
            "6:121326364546(5)", 
            "6:121326364556(5)"
        ], 
        [
            "6:12131425(5)", 
            "6:1213141625(5)", 
            "6:1213142526(5)", 
            "6:1213142536(5)", 
            "6:1213142546(5)", 
            "6:1213142556(5)", 
            "6:121314162556(5)", 
            "6:121314252636(5)", 
            "6:121314252646(5)", 
            "6:121314253646(5)", 
            "6:121314253656(5)", 
            "6:121314254656(5)", 
            "6:12131425263646(5)", 
            "6:12131425364656(5)"
        ], 
        [
            "6:12132434(5)", 
            "6:1213162434(5)", 
            "6:1213242634(5)", 
            "6:1213243436(5)", 
            "6:1213243446(5)", 
            "6:1213243456(5)", 
            "6:121316243446(5)", 
            "6:121316243456(5)", 
            "6:121324263436(5)", 
            "6:121324263456(5)", 
            "6:121324343656(5)", 
            "6:121324344656(5)", 
            "6:12131624344656(5)", 
            "6:12132426343656(5)"
        ], 
        [
            "6:12132435(5)", 
            "6:1213162435(5)", 
            "6:1213242635(5)", 
            "6:1213243536(5)", 
            "6:1213243546(5)", 
            "6:1213243556(5)", 
            "6:121316243546(5)", 
            "6:121316243556(5)", 
            "6:121324263536(5)", 
            "6:121324263556(5)", 
            "6:121324353646(5)", 
            "6:121324354656(5)", 
            "6:12131624354656(5)"
        ], 
        [
            "6:1213142535(5)", 
            "6:121314162535(5)", 
            "6:121314252635(5)", 
            "6:121314253536(5)", 
            "6:121314253546(5)", 
            "6:121314253556(5)", 
            "6:12131416253556(5)", 
            "6:12131425263536(5)", 
            "6:12131425263546(5)", 
            "6:12131425353646(5)", 
            "6:12131425354656(5)", 
            "6:1213142526353646(5)"
        ], 
        [
            "6:121314253545(5)", 
            "6:12131416253545(5)", 
            "6:12131425263545(5)", 
            "6:12131425353645(5)", 
            "6:12131425354546(5)", 
            "6:12131425354556(5)", 
            "6:1213141625354556(5)", 
            "6:1213142526353645(5)", 
            "6:1213142526354546(5)", 
            "6:1213142535364546(5)", 
            "6:121314252635364546(5)"
        ], 
        [
            "6:121316243545(5)", 
            "6:121324263545(5)", 
            "6:121324353645(5)", 
            "6:121324354546(5)", 
            "6:121324354556(5)", 
            "6:12131624354546(5)", 
            "6:12131624354556(5)", 
            "6:12132426353645(5)", 
            "6:12132426354556(5)", 
            "6:12132435364546(5)"
        ]
    ], 
    "order_of_admissible_graphs": 7, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "137/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-133/256", 
                "39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "-61/256", 
                "19/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/64", 
                "-151/1024", 
                "-143/1024", 
                "113/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/256", 
                "-25/1024", 
                "-5/256", 
                "97/1024", 
                "85/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37/1024", 
                "3/512", 
                "19/512", 
                "29/1024", 
                "1/32", 
                "97/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-85/256", 
                "15/128", 
                "39/1024", 
                "-123/1024", 
                "5/1024", 
                "7/128", 
                "209/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/1024", 
                "27/512", 
                "7/512", 
                "-233/1024", 
                "-47/512", 
                "-19/1024", 
                "-43/256", 
                "125/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-157/1024", 
                "-11/1024", 
                "1/1024", 
                "-157/512", 
                "-99/512", 
                "-45/512", 
                "-23/512", 
                "-15/1024", 
                "85/512", 
                0, 
                0, 
                0
            ], 
            [
                "-107/1024", 
                "1/16", 
                "-15/256", 
                "3/256", 
                "21/512", 
                "-67/1024", 
                "-93/1024", 
                "-5/1024", 
                "-149/1024", 
                "45/512", 
                0, 
                0
            ], 
            [
                "-1/512", 
                "3/256", 
                "3/256", 
                "53/1024", 
                "17/1024", 
                "-189/1024", 
                "-9/128", 
                "47/1024", 
                "-33/1024", 
                "5/128", 
                "135/1024", 
                0
            ], 
            [
                "-85/256", 
                "1/128", 
                "45/512", 
                "-85/1024", 
                "-27/1024", 
                "19/512", 
                "103/512", 
                "-23/256", 
                "33/1024", 
                "-61/256", 
                "-285/1024", 
                0
            ]
        ], 
        [
            [
                "837/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-337/1024", 
                "673/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-337/1024", 
                "-39/512", 
                "669/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-337/1024", 
                "-39/512", 
                "-11/128", 
                "663/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-293/512", 
                "-107/1024", 
                "-121/1024", 
                "-69/512", 
                "297/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "-253/1024", 
                "-71/256", 
                "-141/256", 
                "-41/1024", 
                "531/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "-253/1024", 
                "-521/1024", 
                "-89/256", 
                "-41/1024", 
                "113/1024", 
                "519/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/128", 
                "-47/256", 
                "59/1024", 
                "17/256", 
                "7/1024", 
                "5/512", 
                "1/128", 
                "545/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "-61/128", 
                "-39/128", 
                "-89/256", 
                "-41/1024", 
                "113/1024", 
                "91/1024", 
                "-173/512", 
                "47/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/128", 
                "81/1024", 
                "-45/256", 
                "17/256", 
                "7/1024", 
                "5/512", 
                "-181/512", 
                "-73/512", 
                "-35/1024", 
                "379/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/128", 
                "81/1024", 
                "91/1024", 
                "-169/1024", 
                "7/1024", 
                "-351/1024", 
                "87/1024", 
                "-73/512", 
                "-35/1024", 
                "-23/128", 
                "83/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-321/512", 
                "81/1024", 
                "91/1024", 
                "13/128", 
                "-35/256", 
                "-59/1024", 
                "-3/64", 
                "27/1024", 
                "-29/1024", 
                "1/1024", 
                "1/1024", 
                "165/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "25/256", 
                "113/1024", 
                "-11/256", 
                "1/32", 
                "-73/1024", 
                "1/128", 
                "1/128", 
                "17/1024", 
                "25/1024", 
                "7/256", 
                "-5/256", 
                "279/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "25/256", 
                "-59/1024", 
                "53/512", 
                "1/32", 
                "-7/1024", 
                "-73/1024", 
                "1/128", 
                "17/1024", 
                "13/1024", 
                "35/1024", 
                "-5/256", 
                "-41/1024", 
                "69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-35/512", 
                "93/1024", 
                "53/512", 
                "1/32", 
                "-7/1024", 
                "-3/512", 
                "27/512", 
                "-49/1024", 
                "21/1024", 
                "35/1024", 
                "-5/256", 
                "-41/1024", 
                "-47/1024", 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-167/1024", 
                "-33/1024", 
                "-37/1024", 
                "-43/1024", 
                "-25/1024", 
                "5/512", 
                "1/128", 
                "-15/1024", 
                "-1/256", 
                "-19/1024", 
                "-33/1024", 
                "-15/256", 
                "-9/1024", 
                "-5/512", 
                "-3/256", 
                "159/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53/512", 
                "99/1024", 
                "15/512", 
                "17/512", 
                "45/1024", 
                "15/1024", 
                "3/256", 
                "67/1024", 
                "-73/512", 
                "3/256", 
                "21/1024", 
                "-11/1024", 
                "5/256", 
                "23/1024", 
                "35/512", 
                "7/256", 
                "189/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "167/1024", 
                "-105/1024", 
                "-59/512", 
                "457/1024", 
                "-121/1024", 
                "-37/128", 
                "-15/256", 
                "-11/256", 
                "-109/1024", 
                "-149/1024", 
                "-1/32", 
                "-77/1024", 
                "-171/1024", 
                "-9/512", 
                "-21/1024", 
                "1/32", 
                "-65/1024", 
                "243/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "167/1024", 
                "-105/1024", 
                "117/256", 
                "-57/1024", 
                "-121/1024", 
                "-121/1024", 
                "-69/256", 
                "-11/256", 
                "-109/1024", 
                "11/256", 
                "-145/1024", 
                "-77/1024", 
                "7/1024", 
                "-43/256", 
                "-21/1024", 
                "1/32", 
                "-65/1024", 
                "-9/64", 
                "29/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-31/512", 
                "149/1024", 
                "-33/128", 
                "-55/1024", 
                "217/1024", 
                "-115/512", 
                "45/256", 
                "-71/512", 
                "9/512", 
                "-63/512", 
                "-15/1024", 
                "-15/256", 
                "-5/512", 
                "-107/1024", 
                "3/1024", 
                "1/512", 
                "-31/256", 
                "13/512", 
                "211/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-31/512", 
                "-281/1024", 
                "113/1024", 
                "-55/1024", 
                "-89/512", 
                "261/1024", 
                "45/256", 
                "-71/512", 
                "-59/512", 
                "-23/512", 
                "-15/1024", 
                "-1/1024", 
                "-61/1024", 
                "-107/1024", 
                "3/1024", 
                "1/512", 
                "61/1024", 
                "-55/512", 
                "13/1024", 
                "211/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-101/1024", 
                "-13/1024", 
                "127/1024", 
                "145/1024", 
                "23/256", 
                "113/1024", 
                "91/1024", 
                "-21/1024", 
                "-23/1024", 
                "3/1024", 
                "3/512", 
                0, 
                "77/1024", 
                "89/1024", 
                "17/512", 
                "-5/256", 
                "-21/512", 
                "-3/512", 
                "-1/128", 
                "-33/1024", 
                "-1/32", 
                "191/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "233/512", 
                "-193/1024", 
                "-217/1024", 
                "-103/128", 
                "-11/128", 
                "223/512", 
                "-139/1024", 
                "161/1024", 
                "-5/512", 
                "157/1024", 
                "-17/256", 
                "-1/128", 
                "11/128", 
                "-69/1024", 
                "-41/512", 
                "11/512", 
                "-3/512", 
                "-247/1024", 
                "11/128", 
                "259/1024", 
                "-11/128", 
                "-31/512", 
                "387/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "233/512", 
                "-193/1024", 
                "-197/256", 
                "-81/256", 
                "-11/128", 
                "-41/1024", 
                "465/1024", 
                "161/1024", 
                "-5/512", 
                "-135/1024", 
                "13/128", 
                "-1/128", 
                "-81/1024", 
                "19/256", 
                "-41/512", 
                "11/512", 
                "-3/512", 
                "157/1024", 
                "-105/512", 
                "-5/64", 
                "131/512", 
                "-31/512", 
                "-61/1024", 
                "191/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-285/512", 
                "121/512", 
                "19/128", 
                "173/1024", 
                "109/1024", 
                "7/512", 
                "11/1024", 
                "-67/1024", 
                "-7/64", 
                0, 
                "-1/1024", 
                "129/1024", 
                "85/1024", 
                "99/1024", 
                "-53/1024", 
                "-119/1024", 
                "15/1024", 
                "-51/1024", 
                "-69/1024", 
                0, 
                0, 
                "59/512", 
                "-11/512", 
                "-13/512", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/64", 
                "-17/512", 
                "21/1024", 
                "3/128", 
                "-55/1024", 
                "-177/1024", 
                "-71/512", 
                "-103/512", 
                "-7/512", 
                "-9/1024", 
                "-1/64", 
                "23/1024", 
                "-51/1024", 
                "-15/256", 
                "-33/512", 
                "-1/64", 
                "-209/1024", 
                "23/1024", 
                "31/1024", 
                "-23/1024", 
                "-11/512", 
                "-27/256", 
                "-9/512", 
                "-21/1024", 
                "-1/64", 
                "27/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53/512", 
                "9/512", 
                "101/1024", 
                "17/512", 
                "45/1024", 
                "15/1024", 
                "-37/256", 
                "-3/512", 
                "3/64", 
                "-43/1024", 
                "21/1024", 
                "-11/1024", 
                "5/256", 
                "65/1024", 
                "35/1024", 
                "7/256", 
                "-43/1024", 
                "-57/1024", 
                "-15/1024", 
                "7/512", 
                "-29/1024", 
                "7/1024", 
                "-55/1024", 
                "-13/256", 
                "-35/512", 
                "-1/128", 
                "355/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "167/1024", 
                "477/1024", 
                "-25/512", 
                "-57/1024", 
                "-121/1024", 
                "-121/1024", 
                "-49/512", 
                "235/1024", 
                "-71/512", 
                "-43/512", 
                "-145/1024", 
                "-77/1024", 
                "7/1024", 
                "9/1024", 
                "-173/1024", 
                "1/32", 
                "11/1024", 
                "-67/512", 
                "-181/1024", 
                "57/512", 
                "55/512", 
                "-103/1024", 
                "87/1024", 
                "51/512", 
                "-15/1024", 
                "63/1024", 
                "-1/16", 
                "357/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "155/1024", 
                "-11/256", 
                "-33/128", 
                "-55/1024", 
                "217/1024", 
                "-263/1024", 
                "129/1024", 
                "-67/512", 
                "41/1024", 
                "-63/512", 
                "-15/1024", 
                "-15/256", 
                "-13/128", 
                "-7/256", 
                "3/1024", 
                "33/1024", 
                "-119/1024", 
                "97/1024", 
                "69/1024", 
                "-13/512", 
                "-11/512", 
                "107/512", 
                "-73/1024", 
                "5/256", 
                "1/1024", 
                "13/1024", 
                "19/512", 
                "83/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-101/1024", 
                "1/8", 
                "1/512", 
                "145/1024", 
                "23/256", 
                "113/1024", 
                "7/512", 
                "-51/1024", 
                "19/256", 
                "-7/256", 
                "3/512", 
                0, 
                "77/1024", 
                "9/512", 
                "47/512", 
                "-5/256", 
                "7/512", 
                "1/512", 
                "-95/1024", 
                "-21/1024", 
                "-27/1024", 
                "-57/1024", 
                "-13/256", 
                "5/128", 
                "1/256", 
                "-27/1024", 
                "-49/1024", 
                "-13/256", 
                "17/512", 
                "177/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-17/64", 
                "-47/512", 
                "113/1024", 
                "-55/1024", 
                "-89/512", 
                "-177/1024", 
                "-73/256", 
                "67/512", 
                "-1/256", 
                "-23/512", 
                "-15/1024", 
                "-1/1024", 
                "-95/1024", 
                "-79/1024", 
                "3/1024", 
                "-37/1024", 
                "7/128", 
                "141/1024", 
                "-29/512", 
                "-239/1024", 
                "-7/256", 
                "-21/128", 
                "-1/16", 
                "-13/1024", 
                "7/1024", 
                "-21/512", 
                "59/1024", 
                "25/512", 
                "-11/256", 
                "257/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "233/512", 
                "-95/128", 
                "-283/1024", 
                "-81/256", 
                "-11/128", 
                "-41/1024", 
                "-33/1024", 
                "-445/1024", 
                "241/1024", 
                "61/1024", 
                "13/128", 
                "-1/128", 
                "-81/1024", 
                "-47/512", 
                "61/1024", 
                "11/512", 
                "-83/1024", 
                "147/1024", 
                "199/1024", 
                "-185/1024", 
                "-179/1024", 
                "31/512", 
                "-43/256", 
                "-201/1024", 
                "-61/1024", 
                "7/256", 
                "-61/1024", 
                "9/256", 
                "-19/256", 
                "-17/512", 
                "23/1024", 
                "269/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-285/512", 
                "61/512", 
                "129/512", 
                "173/1024", 
                "109/1024", 
                "7/512", 
                "-35/1024", 
                "9/512", 
                "5/128", 
                "-119/1024", 
                "-1/1024", 
                "129/1024", 
                "85/1024", 
                "-69/1024", 
                "11/128", 
                "-119/1024", 
                "-31/1024", 
                "-57/1024", 
                "-25/1024", 
                "-1/64", 
                "-1/32", 
                "-3/512", 
                "-53/1024", 
                "-39/1024", 
                "-3/128", 
                "-25/1024", 
                "-19/1024", 
                "-17/256", 
                "39/1024", 
                "97/1024", 
                "-19/1024", 
                "-31/512", 
                "61/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/64", 
                "25/1024", 
                "-31/1024", 
                "3/128", 
                "-55/1024", 
                "-177/1024", 
                "103/1024", 
                "143/1024", 
                "-45/512", 
                "-155/1024", 
                "-1/64", 
                "23/1024", 
                "-51/1024", 
                "-55/1024", 
                "-35/512", 
                "-1/64", 
                "11/512", 
                "27/512", 
                "1/32", 
                "-1/256", 
                "35/512", 
                "-1/512", 
                "31/1024", 
                "63/1024", 
                "19/512", 
                "3/256", 
                "-183/1024", 
                "25/1024", 
                "-13/512", 
                "-49/512", 
                "-19/1024", 
                "-3/256", 
                "-11/1024", 
                "53/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53/512", 
                "9/512", 
                "5/256", 
                "105/1024", 
                "45/1024", 
                "-71/512", 
                "47/1024", 
                "-3/512", 
                "3/64", 
                "39/1024", 
                "-27/1024", 
                "-11/1024", 
                "61/1024", 
                "29/1024", 
                "35/1024", 
                "7/256", 
                "-43/1024", 
                "1/512", 
                "-59/1024", 
                "-29/1024", 
                "15/1024", 
                "7/1024", 
                "-43/1024", 
                "-31/512", 
                "-35/512", 
                "-1/128", 
                "-5/64", 
                "-39/512", 
                "9/512", 
                "-11/512", 
                "33/1024", 
                "-89/1024", 
                "-127/1024", 
                "1/128", 
                "295/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-101/1024", 
                "1/8", 
                "9/64", 
                "21/1024", 
                "23/256", 
                "19/512", 
                "27/256", 
                "-51/1024", 
                "19/256", 
                "19/1024", 
                "-11/512", 
                0, 
                "7/1024", 
                "79/1024", 
                "47/512", 
                "-5/256", 
                "7/512", 
                "-91/1024", 
                "-13/512", 
                "-7/256", 
                "-5/256", 
                "-57/1024", 
                "47/1024", 
                "-45/1024", 
                "1/256", 
                "-27/1024", 
                "3/1024", 
                "-43/1024", 
                "-65/1024", 
                "-67/1024", 
                "-7/1024", 
                "-71/1024", 
                "-1/64", 
                "-19/1024", 
                "-97/1024", 
                "325/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "155/1024", 
                "-255/1024", 
                "-79/1024", 
                "-55/1024", 
                "-211/1024", 
                "67/256", 
                "129/1024", 
                "-67/512", 
                "-65/512", 
                "-13/512", 
                "-15/1024", 
                "-47/512", 
                "-75/1024", 
                "-7/256", 
                "3/1024", 
                "33/1024", 
                "1/8", 
                "-85/1024", 
                "-3/128", 
                "35/512", 
                "-11/512", 
                "-53/512", 
                "25/128", 
                "5/256", 
                "1/1024", 
                "5/1024", 
                "9/256", 
                "-159/1024", 
                "-11/256", 
                "-15/512", 
                "-9/64", 
                "-1/512", 
                "-1/128", 
                "-1/128", 
                "-11/256", 
                "61/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/1024", 
                "-17/64", 
                "31/256", 
                "-79/1024", 
                "-55/1024", 
                "-211/1024", 
                "-137/1024", 
                "-73/256", 
                "67/512", 
                "-19/512", 
                "-13/512", 
                "-15/1024", 
                "-47/512", 
                "-15/1024", 
                "-79/1024", 
                "3/1024", 
                "-37/1024", 
                "59/512", 
                "95/1024", 
                "-241/1024", 
                "-51/1024", 
                "-7/256", 
                "-37/1024", 
                "-11/64", 
                "-13/1024", 
                "7/1024", 
                "13/512", 
                "71/1024", 
                "-11/256", 
                "5/1024", 
                "-79/1024", 
                "11/512", 
                "-3/1024", 
                0, 
                "-1/128", 
                "-11/256", 
                "15/512", 
                "121/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-285/512", 
                "61/512", 
                "69/512", 
                "139/512", 
                "109/1024", 
                "-31/1024", 
                "21/1024", 
                "9/512", 
                "5/128", 
                "57/1024", 
                "-13/128", 
                "129/1024", 
                "-81/1024", 
                "37/512", 
                "11/128", 
                "-119/1024", 
                "-31/1024", 
                "-7/1024", 
                "-31/512", 
                "-33/1024", 
                "-15/1024", 
                "-3/512", 
                "-15/512", 
                "-59/1024", 
                "-3/128", 
                "-25/1024", 
                "-59/1024", 
                "-75/1024", 
                "-1/1024", 
                "-35/1024", 
                "-13/512", 
                "-49/512", 
                "-39/512", 
                "-11/1024", 
                "-121/1024", 
                "11/256", 
                "-11/1024", 
                "-9/1024", 
                "191/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/64", 
                "25/1024", 
                "7/256", 
                "-7/256", 
                "-55/1024", 
                "63/1024", 
                "-97/512", 
                "143/1024", 
                "-45/512", 
                "31/512", 
                "-143/1024", 
                "23/1024", 
                "-47/1024", 
                "-59/1024", 
                "-35/512", 
                "-1/64", 
                "11/512", 
                "7/512", 
                "61/1024", 
                "35/512", 
                "-3/512", 
                "-1/512", 
                "57/1024", 
                "41/1024", 
                "19/512", 
                "3/256", 
                "25/512", 
                "67/1024", 
                "9/512", 
                "13/512", 
                "-5/512", 
                "63/1024", 
                "19/256", 
                0, 
                "-135/1024", 
                "-23/256", 
                "-5/256", 
                "-9/512", 
                "-3/256", 
                "53/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/512", 
                "-9/256", 
                "-41/1024", 
                "-3/512", 
                "-31/1024", 
                "-39/1024", 
                "77/1024", 
                "-29/512", 
                "35/1024", 
                "-27/1024", 
                "-7/1024", 
                "-7/1024", 
                "-189/1024", 
                "-3/1024", 
                "-1/256", 
                "7/1024", 
                "1/256", 
                "39/1024", 
                "-5/1024", 
                "-45/1024", 
                "3/512", 
                "17/512", 
                "-65/1024", 
                "19/512", 
                "17/1024", 
                "9/1024", 
                "3/256", 
                "17/1024", 
                "1/512", 
                "1/32", 
                "-15/1024", 
                "13/256", 
                "37/1024", 
                "1/256", 
                "-51/1024", 
                "-95/1024", 
                "27/1024", 
                "3/128", 
                "1/64", 
                "-141/512", 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/16", 
                "195/512", 
                "-35/512", 
                "-5/64", 
                "183/1024", 
                "49/256", 
                "79/512", 
                "59/1024", 
                "21/512", 
                "43/1024", 
                "73/1024", 
                "63/1024", 
                "67/1024", 
                "39/512", 
                "25/512", 
                "-29/1024", 
                "7/512", 
                "-181/1024", 
                "-123/512", 
                "15/128", 
                "117/1024", 
                "-9/256", 
                "3/64", 
                "7/128", 
                "5/512", 
                "-11/256", 
                "57/1024", 
                "-141/1024", 
                "-101/1024", 
                "69/512", 
                "11/1024", 
                "-145/1024", 
                "-3/256", 
                "-31/1024", 
                "7/512", 
                "113/1024", 
                "-241/1024", 
                "3/1024", 
                "1/512", 
                "-35/1024", 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/16", 
                "-115/1024", 
                "379/1024", 
                "-5/64", 
                "183/1024", 
                "49/256", 
                "19/1024", 
                "-93/1024", 
                "127/1024", 
                "41/512", 
                "73/1024", 
                "63/1024", 
                "67/1024", 
                "9/256", 
                "43/512", 
                "-29/1024", 
                "17/256", 
                "-87/512", 
                "17/256", 
                "-15/128", 
                "-215/1024", 
                "163/1024", 
                "25/256", 
                "-217/1024", 
                "5/512", 
                "-25/512", 
                "-33/1024", 
                "-89/1024", 
                "15/512", 
                "-5/256", 
                "5/64", 
                "-11/256", 
                "-3/256", 
                "-3/1024", 
                "7/512", 
                "113/1024", 
                "-27/1024", 
                "-239/1024", 
                "1/512", 
                "-35/1024", 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-73/512", 
                "31/512", 
                "35/512", 
                "-121/1024", 
                "-55/1024", 
                "-23/256", 
                "-37/512", 
                "11/128", 
                "-3/1024", 
                "11/128", 
                "-71/512", 
                "-1/1024", 
                "-67/512", 
                "-41/1024", 
                "-49/1024", 
                "-5/128", 
                "29/1024", 
                "-11/1024", 
                "47/1024", 
                "1/64", 
                "13/1024", 
                "-3/1024", 
                "29/1024", 
                "45/1024", 
                "9/512", 
                "19/1024", 
                "51/1024", 
                "57/1024", 
                "-13/1024", 
                "19/1024", 
                "13/512", 
                "19/256", 
                "63/1024", 
                "7/1024", 
                "127/1024", 
                "25/1024", 
                "7/512", 
                "3/256", 
                "-189/1024", 
                "-35/1024", 
                "-1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/512", 
                "-9/256", 
                "-1/1024", 
                "-41/1024", 
                "-31/1024", 
                "67/1024", 
                "-27/512", 
                "-29/512", 
                "35/1024", 
                "7/1024", 
                "-27/1024", 
                "-7/1024", 
                "25/1024", 
                "-187/1024", 
                "-1/256", 
                "7/1024", 
                "1/256", 
                "-17/1024", 
                "9/256", 
                "5/1024", 
                "-45/1024", 
                "17/512", 
                "3/64", 
                "-29/512", 
                "17/1024", 
                "9/1024", 
                "-39/512", 
                "1/1024", 
                "3/256", 
                "-105/1024", 
                "25/1024", 
                "1/64", 
                "7/512", 
                "-283/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/16", 
                "-115/1024", 
                "-65/512", 
                "183/512", 
                "183/1024", 
                "15/256", 
                "187/1024", 
                "-93/1024", 
                "127/1024", 
                "3/128", 
                "27/256", 
                "63/1024", 
                "25/1024", 
                "9/128", 
                "43/512", 
                "-29/1024", 
                "17/256", 
                "117/1024", 
                "-73/512", 
                "-219/1024", 
                "-113/1024", 
                "163/1024", 
                "-115/512", 
                "1/16", 
                "5/512", 
                "-25/512", 
                "65/1024", 
                "-9/128", 
                "-39/1024", 
                "119/1024", 
                "-127/512", 
                "1/512", 
                "1/512", 
                "-35/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-73/512", 
                "31/512", 
                "-129/1024", 
                "53/1024", 
                "-55/1024", 
                "-23/256", 
                "-75/1024", 
                "11/128", 
                "-3/1024", 
                "-167/1024", 
                "1/128", 
                "-1/1024", 
                "-21/1024", 
                "-69/512", 
                "-49/1024", 
                "-5/128", 
                "29/1024", 
                "49/1024", 
                "1/256", 
                "13/1024", 
                "1/64", 
                "-3/1024", 
                "39/1024", 
                "35/1024", 
                "9/512", 
                "19/1024", 
                "41/1024", 
                "55/1024", 
                "-29/1024", 
                "-11/512", 
                "11/512", 
                "65/1024", 
                "-243/1024", 
                "-35/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/512", 
                "3/1024", 
                "-9/256", 
                "-41/1024", 
                "-31/1024", 
                "67/1024", 
                "27/512", 
                "27/512", 
                "-39/1024", 
                "-1/64", 
                "-27/1024", 
                "-7/1024", 
                "25/1024", 
                "7/256", 
                "-185/1024", 
                "7/1024", 
                "-71/1024", 
                "-27/1024", 
                "-9/256", 
                "13/256", 
                "25/512", 
                "-55/512", 
                "3/128", 
                "7/256", 
                "21/1024", 
                "-9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0
            ], 
            [
                "-73/512", 
                "-135/1024", 
                "47/1024", 
                "53/1024", 
                "-55/1024", 
                "-23/256", 
                "-37/512", 
                "-89/1024", 
                "-167/1024", 
                "5/1024", 
                "1/128", 
                "-1/1024", 
                "-21/1024", 
                "-3/128", 
                "-145/1024", 
                "-5/128", 
                "13/1024", 
                "23/512", 
                "63/1024", 
                "-1/512", 
                "-1/1024", 
                "-9/256", 
                "25/1024", 
                "29/1024", 
                "-65/256", 
                "-9/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                0, 
                0
            ], 
            [
                "-187/1024", 
                "29/1024", 
                "33/1024", 
                "19/512", 
                "39/1024", 
                "59/1024", 
                "47/1024", 
                "-7/1024", 
                "47/1024", 
                "19/512", 
                "1/16", 
                "-99/1024", 
                "9/512", 
                "5/256", 
                "3/128", 
                "-159/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "799/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "259/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-189/1024", 
                "-811/1024", 
                "645/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "305/1024", 
                "171/1024", 
                "245/512", 
                "165/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "123/1024", 
                "-45/1024", 
                "-129/1024", 
                "177/1024", 
                "681/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-307/512", 
                "-267/1024", 
                "-1071/1024", 
                "-99/256", 
                "125/1024", 
                "541/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-515/1024", 
                "-411/512", 
                "253/256", 
                "27/128", 
                "-137/1024", 
                "-223/1024", 
                "517/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-307/512", 
                "-457/1024", 
                "-251/256", 
                "-99/256", 
                "125/1024", 
                "215/1024", 
                "-33/256", 
                "479/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-515/1024", 
                "1273/1024", 
                "281/1024", 
                "27/128", 
                "-137/1024", 
                "-107/512", 
                "-113/512", 
                "-109/512", 
                "415/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/1024", 
                "9/256", 
                "51/512", 
                "107/1024", 
                "-9/128", 
                "-9/256", 
                "9/512", 
                "-5/256", 
                "11/512", 
                "329/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "321/1024", 
                "75/1024", 
                "9/1024", 
                "125/1024", 
                "49/512", 
                "-11/64", 
                "-5/512", 
                "65/512", 
                "-47/256", 
                "-1/256", 
                "107/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "321/1024", 
                "-53/1024", 
                "27/512", 
                "125/1024", 
                "49/512", 
                "47/1024", 
                "-27/256", 
                "-125/512", 
                "-83/1024", 
                "-1/256", 
                "-81/512", 
                "397/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "59/256", 
                "-19/256", 
                "21/1024", 
                "-71/1024", 
                "-23/512", 
                "-93/1024", 
                "-1/64", 
                "39/1024", 
                "27/1024", 
                "69/1024", 
                "-63/512", 
                "47/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-277/1024", 
                "-5/128", 
                "-113/1024", 
                "3/512", 
                "1/2", 
                "9/64", 
                "-77/1024", 
                "77/1024", 
                "-25/256", 
                "-91/1024", 
                "3/256", 
                "17/1024", 
                "-79/1024", 
                "407/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/512", 
                "-517/1024", 
                "481/1024", 
                "-93/1024", 
                "-311/1024", 
                "-3/16", 
                "225/512", 
                "-97/1024", 
                "-117/512", 
                "29/1024", 
                "-155/1024", 
                "61/1024", 
                "-9/1024", 
                "-217/1024", 
                "69/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-39/128", 
                "-335/1024", 
                "-179/1024", 
                "47/1024", 
                "143/512", 
                "5/64", 
                "105/1024", 
                "87/512", 
                "3/1024", 
                "-143/1024", 
                "9/128", 
                "-17/256", 
                "47/1024", 
                "215/1024", 
                "11/1024", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/512", 
                "-445/512", 
                "-85/1024", 
                "-449/1024", 
                "-609/1024", 
                "-187/1024", 
                "131/512", 
                "-1/128", 
                "-39/256", 
                "99/1024", 
                "-55/512", 
                "-161/1024", 
                "-139/1024", 
                "-191/1024", 
                "111/512", 
                "-97/1024", 
                "179/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203/1024", 
                "-63/1024", 
                "-181/1024", 
                "-21/1024", 
                "-5/512", 
                "7/128", 
                "13/1024", 
                "21/512", 
                "45/1024", 
                "-37/1024", 
                "1/32", 
                "47/1024", 
                "-11/128", 
                "27/512", 
                "-41/1024", 
                "-11/256", 
                "5/512", 
                "229/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/256", 
                "953/1024", 
                "-327/1024", 
                "-3/32", 
                "-207/1024", 
                "5/256", 
                "-43/128", 
                "-175/512", 
                "11/64", 
                "25/512", 
                "-3/256", 
                "53/512", 
                "-17/256", 
                "-145/1024", 
                "-159/1024", 
                "-141/1024", 
                "-181/1024", 
                "11/1024", 
                "57/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/256", 
                "329/1024", 
                "-1/32", 
                "15/512", 
                "-65/1024", 
                "27/256", 
                "-139/1024", 
                "-163/1024", 
                "165/1024", 
                "3/64", 
                "-5/128", 
                "-1/16", 
                "-53/512", 
                "-89/1024", 
                "-81/1024", 
                "-61/512", 
                "3/1024", 
                "-29/512", 
                "7/128", 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1024", 
                "-29/128", 
                "11/128", 
                "21/1024", 
                "-71/1024", 
                "-5/512", 
                "47/512", 
                "-11/512", 
                "-57/1024", 
                "27/1024", 
                "-143/1024", 
                "1/64", 
                "-95/1024", 
                "-91/1024", 
                "-7/256", 
                "9/256", 
                "21/512", 
                "-79/512", 
                "-13/256", 
                "-21/1024", 
                "19/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/512", 
                "11/16", 
                "55/1024", 
                "-93/1024", 
                "-311/1024", 
                "-17/64", 
                "-381/1024", 
                "-199/1024", 
                "105/512", 
                "29/1024", 
                "115/1024", 
                "-15/128", 
                "13/1024", 
                "-213/1024", 
                "-143/1024", 
                "-223/1024", 
                "-47/1024", 
                "-157/1024", 
                "13/256", 
                "5/64", 
                "-119/1024", 
                "27/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/512", 
                "161/256", 
                "-155/256", 
                "-449/1024", 
                "-609/1024", 
                "-145/1024", 
                "-111/512", 
                "-207/1024", 
                "123/1024", 
                "99/1024", 
                "-107/1024", 
                "-163/1024", 
                "3/32", 
                "-73/512", 
                "-17/512", 
                "-73/512", 
                "-121/1024", 
                "11/256", 
                "49/512", 
                "135/1024", 
                "-53/512", 
                "79/512", 
                "331/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-39/128", 
                "19/128", 
                "-349/1024", 
                "47/1024", 
                "143/512", 
                "161/1024", 
                "-81/1024", 
                "-1/256", 
                "31/256", 
                "-143/1024", 
                "-45/512", 
                "41/1024", 
                "-13/512", 
                "201/1024", 
                "-85/512", 
                "-3/1024", 
                "-41/1024", 
                "-67/512", 
                "1/32", 
                "-81/512", 
                "25/1024", 
                "-37/512", 
                "-19/256", 
                "293/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/256", 
                "-475/512", 
                "337/1024", 
                "-3/32", 
                "-207/1024", 
                "-109/512", 
                "337/1024", 
                "107/512", 
                "-257/1024", 
                "25/512", 
                "103/1024", 
                "29/1024", 
                "-9/256", 
                "-139/1024", 
                "19/128", 
                "31/256", 
                "19/128", 
                "57/512", 
                "-139/512", 
                "-119/1024", 
                "-39/256", 
                "-3/256", 
                "-1/512", 
                "-45/512", 
                "19/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/256", 
                "-277/1024", 
                "45/256", 
                "15/512", 
                "-65/1024", 
                "-67/1024", 
                "47/256", 
                "51/256", 
                "-57/1024", 
                "3/64", 
                "-11/256", 
                "-61/1024", 
                "11/256", 
                "-59/1024", 
                "35/256", 
                "-1/16", 
                "7/128", 
                "41/1024", 
                "-105/1024", 
                "5/128", 
                "-29/256", 
                "-81/1024", 
                "29/512", 
                "-1/16", 
                "-25/1024", 
                "107/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "27/1024", 
                "19/256", 
                "-1/64", 
                "-299/1024", 
                "-97/1024", 
                "5/128", 
                "-55/1024", 
                "45/1024", 
                "13/512", 
                "-19/1024", 
                "-7/256", 
                "33/1024", 
                "-15/64", 
                "69/1024", 
                "-11/128", 
                "7/512", 
                "-5/128", 
                "-1/32", 
                "9/512", 
                "-31/1024", 
                "23/512", 
                "45/1024", 
                "-15/256", 
                "-3/32", 
                "-69/1024", 
                "361/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/512", 
                "85/1024", 
                "-403/1024", 
                "-3/32", 
                "83/1024", 
                "-31/1024", 
                "-91/1024", 
                "33/128", 
                "-71/1024", 
                "-15/256", 
                "29/128", 
                "-19/256", 
                "-15/1024", 
                "1/64", 
                "-51/1024", 
                "17/512", 
                "-43/512", 
                "1/512", 
                "-33/256", 
                "-1/512", 
                "-27/1024", 
                "-105/1024", 
                "67/512", 
                "-15/256", 
                "-31/512", 
                "-119/1024", 
                "-87/1024", 
                "281/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/512", 
                "-317/1024", 
                "-131/512", 
                "-3/32", 
                "83/1024", 
                "243/1024", 
                "-11/1024", 
                "-37/256", 
                "-27/512", 
                "-15/256", 
                "-79/512", 
                "93/512", 
                "-7/1024", 
                "17/1024", 
                "-83/1024", 
                "-7/256", 
                "27/256", 
                "-21/1024", 
                "33/1024", 
                "-57/1024", 
                "-11/256", 
                "-27/256", 
                "-59/1024", 
                "-75/1024", 
                "-167/1024", 
                "-75/1024", 
                "-87/1024", 
                "-137/512", 
                "61/1024", 
                0, 
                0, 
                0
            ], 
            [
                "33/512", 
                "-1/32", 
                "27/256", 
                "-43/256", 
                "-45/128", 
                "-95/1024", 
                "5/256", 
                "-167/1024", 
                "-51/1024", 
                "201/1024", 
                "-191/1024", 
                "-23/256", 
                "3/64", 
                "-111/512", 
                "89/1024", 
                "-93/512", 
                "57/1024", 
                "13/512", 
                "27/256", 
                "107/1024", 
                "-9/128", 
                "145/1024", 
                "-87/512", 
                "-15/256", 
                "3/128", 
                "-201/1024", 
                "7/256", 
                "27/1024", 
                "123/512", 
                "1/256", 
                0, 
                0
            ], 
            [
                "35/1024", 
                "-23/1024", 
                "-67/1024", 
                "59/1024", 
                "173/1024", 
                "39/1024", 
                "3/256", 
                "15/512", 
                "9/256", 
                "-97/1024", 
                "-17/512", 
                "-51/1024", 
                "-13/512", 
                "55/512", 
                "-57/1024", 
                "23/512", 
                "-7/128", 
                "-3/128", 
                "1/64", 
                "-155/1024", 
                "-31/1024", 
                "-65/1024", 
                "-1/32", 
                "-25/256", 
                "17/1024", 
                "-141/1024", 
                "-35/1024", 
                "-17/512", 
                "-307/1024", 
                "-5/1024", 
                "1/1024", 
                0
            ], 
            [
                "33/512", 
                "23/256", 
                "1/16", 
                "-43/256", 
                "-45/128", 
                "-95/512", 
                "-11/512", 
                "-7/256", 
                "-49/1024", 
                "201/1024", 
                "-13/1024", 
                "-53/256", 
                "-33/512", 
                "-61/256", 
                "23/128", 
                "-53/512", 
                "-149/1024", 
                "29/1024", 
                "-93/1024", 
                "-33/256", 
                "3/512", 
                "143/1024", 
                "123/1024", 
                "-73/512", 
                "-5/512", 
                "21/256", 
                "7/256", 
                "27/1024", 
                "123/512", 
                "1/256", 
                "-1/1024", 
                0
            ]
        ], 
        [
            [
                "205/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "141/1024", 
                "323/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-73/512", 
                "-179/1024", 
                "317/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-73/512", 
                "-179/1024", 
                "-33/256", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/1024", 
                "-155/1024", 
                "-55/1024", 
                "-85/1024", 
                "327/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/512", 
                "-51/1024", 
                "-11/512", 
                "-35/1024", 
                "55/512", 
                "313/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-69/512", 
                "-127/512", 
                "5/1024", 
                "1/128", 
                "-145/1024", 
                "47/1024", 
                "41/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33/1024", 
                "-25/1024", 
                "11/512", 
                "-19/128", 
                "-1/64", 
                "-31/512", 
                "15/1024", 
                "165/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33/1024", 
                "-25/1024", 
                "-147/1024", 
                "-43/1024", 
                "-1/64", 
                "-31/512", 
                "15/1024", 
                "-105/1024", 
                "39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/128", 
                "-21/1024", 
                "-11/512", 
                "-17/512", 
                "1/128", 
                "-105/1024", 
                "23/1024", 
                "1/256", 
                "3/512", 
                "153/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/256", 
                "143/1024", 
                "1/128", 
                "13/1024", 
                "-3/128", 
                "-27/512", 
                "1/1024", 
                "-7/1024", 
                "-5/512", 
                "-135/1024", 
                "167/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/128", 
                "-19/512", 
                "25/512", 
                "15/1024", 
                "67/1024", 
                "-19/256", 
                "-7/512", 
                "-39/256", 
                "1/512", 
                "25/1024", 
                "-1/16", 
                "147/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/128", 
                "-19/512", 
                "-7/1024", 
                "13/256", 
                "67/1024", 
                "-19/256", 
                "-7/512", 
                "13/256", 
                "-147/1024", 
                "25/1024", 
                "-1/16", 
                "-29/256", 
                "135/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/128", 
                "-9/512", 
                "-1/128", 
                "-3/256", 
                "23/512", 
                "-5/32", 
                "37/1024", 
                "-1/512", 
                "-1/512", 
                "-13/64", 
                "-31/256", 
                "-11/1024", 
                "-1/64", 
                "155/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53/1024", 
                "-17/1024", 
                "-143/1024", 
                "11/512", 
                "-69/1024", 
                "77/1024", 
                "1/128", 
                "21/128", 
                "-7/1024", 
                "-1/64", 
                "-1/1024", 
                "225/1024", 
                "-13/128", 
                "15/1024", 
                "171/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53/1024", 
                "-17/1024", 
                "79/1024", 
                "-121/1024", 
                "-69/1024", 
                "77/1024", 
                "1/128", 
                "-15/256", 
                "157/1024", 
                "-1/64", 
                "-1/1024", 
                "-185/1024", 
                "83/512", 
                "15/1024", 
                "171/1024", 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129/1024", 
                "-1/256", 
                "-3/1024", 
                "-5/1024", 
                "-19/1024", 
                "1/1024", 
                "-13/128", 
                "1/512", 
                "3/1024", 
                "99/1024", 
                "-31/256", 
                "-11/1024", 
                "-1/64", 
                "155/1024", 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/1024", 
                "39/1024", 
                "-51/1024", 
                "7/256", 
                "1/512", 
                "-3/128", 
                "-3/256", 
                "35/1024", 
                "9/512", 
                "11/1024", 
                "-17/1024", 
                "31/1024", 
                "-67/512", 
                "-3/1024", 
                "-49/1024", 
                0, 
                0, 
                "25/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/256", 
                "47/256", 
                "-13/512", 
                "-41/1024", 
                "-27/256", 
                "-15/256", 
                "-127/1024", 
                "-5/256", 
                "-7/256", 
                "5/256", 
                "3/512", 
                "-37/1024", 
                "-7/128", 
                "59/1024", 
                "-15/1024", 
                0, 
                0, 
                "-75/1024", 
                "81/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "-57/1024", 
                "43/1024", 
                "-1/16", 
                "17/1024", 
                "43/1024", 
                "29/512", 
                "-69/1024", 
                "-37/1024", 
                "5/512", 
                "-61/1024", 
                "-11/128", 
                "-11/256", 
                "-19/256", 
                "-9/128", 
                "-1/1024", 
                "-1/1024", 
                "-7/256", 
                "3/128", 
                "327/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/1024", 
                "-59/512", 
                "5/128", 
                "63/1024", 
                "65/1024", 
                "37/512", 
                "97/1024", 
                "19/512", 
                "53/1024", 
                "61/1024", 
                "-65/512", 
                "-67/1024", 
                "-101/1024", 
                "-47/1024", 
                "-175/1024", 
                "-1/1024", 
                "-1/1024", 
                "-69/512", 
                "-63/1024", 
                "-1/32", 
                "63/256", 
                0, 
                0, 
                0
            ], 
            [
                "43/1024", 
                "39/1024", 
                "23/512", 
                "-35/1024", 
                "1/512", 
                "-3/128", 
                "-3/256", 
                "3/512", 
                "39/1024", 
                "11/1024", 
                "-17/1024", 
                "-17/128", 
                "-25/1024", 
                "-3/1024", 
                "-49/1024", 
                "-1/1024", 
                0, 
                "-167/1024", 
                "-33/256", 
                "21/512", 
                "-337/1024", 
                "1/1024", 
                0, 
                0
            ], 
            [
                "9/512", 
                "-57/1024", 
                "-19/256", 
                "3/256", 
                "17/1024", 
                "43/1024", 
                "29/512", 
                "-7/512", 
                "-77/1024", 
                "5/512", 
                "-61/1024", 
                "-3/512", 
                "-49/512", 
                "-19/256", 
                "-9/128", 
                0, 
                "-1/1024", 
                "19/512", 
                "5/128", 
                "-161/512", 
                "-21/512", 
                0, 
                0, 
                0
            ], 
            [
                "-55/512", 
                "-31/256", 
                "7/256", 
                "43/1024", 
                "9/256", 
                "-3/256", 
                "-3/256", 
                "1/512", 
                "3/1024", 
                "-63/1024", 
                "-87/1024", 
                "11/512", 
                "33/1024", 
                "-155/512", 
                0, 
                0, 
                "-1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "199/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/256", 
                "27/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/256", 
                "-15/1024", 
                "215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/256", 
                "-15/1024", 
                "-1/64", 
                "215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/256", 
                "-15/1024", 
                "-1/64", 
                "-9/512", 
                "107/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/256", 
                "-15/1024", 
                "-1/64", 
                "-9/512", 
                "-19/1024", 
                "213/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "1/64", 
                "-1/64", 
                "-17/1024", 
                "-19/1024", 
                "227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-17/1024", 
                "15/1024", 
                "-17/1024", 
                "-19/1024", 
                "-7/1024", 
                "227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-17/1024", 
                "-9/512", 
                "13/1024", 
                "-19/1024", 
                "-7/1024", 
                "-7/1024", 
                "227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-17/1024", 
                "-9/512", 
                "-5/256", 
                "11/1024", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "13/1024", 
                "15/1024", 
                "-17/1024", 
                "-19/1024", 
                "-7/1024", 
                "-7/1024", 
                "-17/512", 
                "-35/1024", 
                "111/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "13/1024", 
                "-9/512", 
                "13/1024", 
                "-19/1024", 
                "-7/1024", 
                "-17/512", 
                "-1/128", 
                "-35/1024", 
                "-15/1024", 
                "221/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "13/1024", 
                "-9/512", 
                "-5/256", 
                "11/1024", 
                "-7/1024", 
                "-17/512", 
                "-35/1024", 
                "-9/1024", 
                "-15/1024", 
                "-1/64", 
                "55/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "-19/1024", 
                "3/256", 
                "13/1024", 
                "-19/1024", 
                "-17/512", 
                "-1/128", 
                "-1/128", 
                "-35/1024", 
                "-15/1024", 
                "-1/64", 
                "-21/512", 
                "27/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "-19/1024", 
                "3/256", 
                "-5/256", 
                "11/1024", 
                "-17/512", 
                "-1/128", 
                "-35/1024", 
                "-9/1024", 
                "-15/1024", 
                "-41/1024", 
                "-19/1024", 
                "-23/1024", 
                "215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-9/512", 
                "-19/1024", 
                "-21/1024", 
                "5/512", 
                "11/1024", 
                "-17/512", 
                "-35/1024", 
                "-9/1024", 
                "-9/1024", 
                "-5/128", 
                "-9/512", 
                "-19/1024", 
                "-23/1024", 
                "-13/512", 
                "107/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "19/1024", 
                "21/1024", 
                "-5/512", 
                "-11/1024", 
                "17/512", 
                "35/1024", 
                "9/1024", 
                "9/1024", 
                "5/128", 
                "9/512", 
                "19/1024", 
                "23/1024", 
                "13/512", 
                "-107/512", 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "19/1024", 
                "-3/256", 
                "5/256", 
                "-11/1024", 
                "17/512", 
                "1/128", 
                "35/1024", 
                "9/1024", 
                "15/1024", 
                "41/1024", 
                "19/1024", 
                "23/1024", 
                "-215/1024", 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "19/1024", 
                "-3/256", 
                "-13/1024", 
                "19/1024", 
                "17/512", 
                "1/128", 
                "1/128", 
                "35/1024", 
                "15/1024", 
                "1/64", 
                "21/512", 
                "-27/128", 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "-13/1024", 
                "9/512", 
                "5/256", 
                "-11/1024", 
                "7/1024", 
                "17/512", 
                "35/1024", 
                "9/1024", 
                "15/1024", 
                "1/64", 
                "-55/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "-13/1024", 
                "9/512", 
                "-13/1024", 
                "19/1024", 
                "7/1024", 
                "17/512", 
                "1/128", 
                "35/1024", 
                "15/1024", 
                "-221/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "9/512", 
                "-13/1024", 
                "-15/1024", 
                "17/1024", 
                "19/1024", 
                "7/1024", 
                "7/1024", 
                "17/512", 
                "35/1024", 
                "-111/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "-15/1024", 
                "17/1024", 
                "9/512", 
                "5/256", 
                "-11/1024", 
                "7/1024", 
                "7/1024", 
                "7/1024", 
                "-227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "-15/1024", 
                "17/1024", 
                "9/512", 
                "-13/1024", 
                "19/1024", 
                "7/1024", 
                "7/1024", 
                "-227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "-15/1024", 
                "17/1024", 
                "-15/1024", 
                "17/1024", 
                "19/1024", 
                "7/1024", 
                "-227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-131/1024", 
                "-15/1024", 
                "-1/64", 
                "1/64", 
                "17/1024", 
                "19/1024", 
                "-227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "15/1024", 
                "1/64", 
                "9/512", 
                "19/1024", 
                "-213/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "15/1024", 
                "1/64", 
                "9/512", 
                "-107/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "15/1024", 
                "1/64", 
                "-215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "15/1024", 
                "-215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/1024", 
                "-27/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-331/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "161/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1024", 
                "49/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1024", 
                "-5/128", 
                "3/16", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-29/1024", 
                "-9/256", 
                "185/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-29/1024", 
                "-9/256", 
                "-79/1024", 
                "181/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-29/1024", 
                "-9/256", 
                "-79/1024", 
                "-49/512", 
                "87/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "21/1024", 
                "-41/1024", 
                "-13/1024", 
                "-1/512", 
                "-1/512", 
                "141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "21/1024", 
                "-41/1024", 
                "1/1024", 
                "-7/512", 
                "-1/512", 
                "3/1024", 
                "141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "21/1024", 
                "-41/1024", 
                "1/1024", 
                "1/1024", 
                "-7/512", 
                "3/1024", 
                "3/1024", 
                "141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "-11/256", 
                "3/256", 
                "-13/1024", 
                "-1/512", 
                "-1/512", 
                "49/1024", 
                "5/256", 
                "5/256", 
                "69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "-11/256", 
                "3/256", 
                "1/1024", 
                "-7/512", 
                "-1/512", 
                "21/1024", 
                "49/1024", 
                "5/256", 
                "-5/1024", 
                "69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "-11/256", 
                "3/256", 
                "1/1024", 
                "1/1024", 
                "-7/512", 
                "21/1024", 
                "21/1024", 
                "49/1024", 
                "-5/1024", 
                "-5/1024", 
                "69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-27/1024", 
                "-17/512", 
                "1/256", 
                "5/1024", 
                "-7/512", 
                "-1/1024", 
                "-1/1024", 
                "-9/1024", 
                0, 
                0, 
                "-7/1024", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-27/1024", 
                "-17/512", 
                "1/256", 
                "-15/1024", 
                "1/1024", 
                "-1/1024", 
                "-9/1024", 
                "-1/1024", 
                0, 
                "-7/1024", 
                0, 
                "-3/512", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-27/1024", 
                "-17/512", 
                "-1/64", 
                "1/1024", 
                "1/1024", 
                "-9/1024", 
                "-1/1024", 
                "-1/1024", 
                "-7/1024", 
                0, 
                0, 
                "-3/512", 
                "-3/512", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "11/256", 
                "-3/256", 
                "-1/1024", 
                "-1/1024", 
                "7/512", 
                "-21/1024", 
                "-21/1024", 
                "-49/1024", 
                "5/1024", 
                "5/1024", 
                "-69/256", 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "11/256", 
                "-3/256", 
                "-1/1024", 
                "7/512", 
                "1/512", 
                "-21/1024", 
                "-49/1024", 
                "-5/256", 
                "5/1024", 
                "-69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "11/256", 
                "-3/256", 
                "13/1024", 
                "1/512", 
                "1/512", 
                "-49/1024", 
                "-5/256", 
                "-5/256", 
                "-69/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "-21/1024", 
                "41/1024", 
                "-1/1024", 
                "-1/1024", 
                "7/512", 
                "-3/1024", 
                "-3/1024", 
                "-141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "-21/1024", 
                "41/1024", 
                "-1/1024", 
                "7/512", 
                "1/512", 
                "-3/1024", 
                "-141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "-21/1024", 
                "41/1024", 
                "13/1024", 
                "1/512", 
                "1/512", 
                "-141/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "43/1024", 
                "-39/256", 
                "-3/16", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "-7/64", 
                "5/128", 
                "-3/16", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-7/64", 
                "-49/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                "1/1024"
            ]
        ], 
        [
            [
                "245/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/1024", 
                "185/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-19/256", 
                "281/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-19/1024", 
                "-19/256", 
                "-43/1024", 
                "139/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-23/1024", 
                "-17/1024", 
                "-5/1024", 
                "-5/1024", 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-23/1024", 
                "-17/1024", 
                "-5/1024", 
                "-5/1024", 
                "-3/256", 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-53/512", 
                "37/1024", 
                "1/512", 
                "1/512", 
                "1/64", 
                "-5/1024", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-53/512", 
                "37/1024", 
                "1/512", 
                "1/512", 
                "-5/1024", 
                "1/64", 
                "-43/1024", 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "-59/1024", 
                "3/128", 
                "7/256", 
                "-15/1024", 
                "-1/64", 
                "-13/512", 
                "-15/512", 
                "205/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-51/1024", 
                "-25/512", 
                "-15/1024", 
                "17/512", 
                "3/1024", 
                "-7/1024", 
                "1/128", 
                "25/1024", 
                "7/512", 
                "195/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-51/1024", 
                "-25/512", 
                "-15/1024", 
                "17/512", 
                "-7/1024", 
                "1/512", 
                "23/1024", 
                "3/256", 
                "7/512", 
                "1/512", 
                "195/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-51/1024", 
                "-25/512", 
                "9/256", 
                "-5/512", 
                "3/1024", 
                "-7/1024", 
                "1/128", 
                "25/1024", 
                "7/512", 
                "-3/1024", 
                "-99/1024", 
                "377/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-51/1024", 
                "-25/512", 
                "9/256", 
                "-5/512", 
                "-7/1024", 
                "1/512", 
                "23/1024", 
                "3/256", 
                "7/512", 
                "-99/1024", 
                "-3/1024", 
                0, 
                "377/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "97/1024", 
                "-63/512", 
                "-3/128", 
                "-7/256", 
                "15/1024", 
                "1/64", 
                "13/512", 
                "15/512", 
                "-205/1024", 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-129/1024", 
                "59/1024", 
                "-3/128", 
                "-7/256", 
                "15/1024", 
                "1/64", 
                "13/512", 
                "15/512", 
                "-205/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/1024", 
                "-37/1024", 
                "-1/512", 
                "-1/512", 
                "5/1024", 
                "-1/64", 
                "43/1024", 
                "-65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/1024", 
                "-37/1024", 
                "-1/512", 
                "-1/512", 
                "-1/64", 
                "5/1024", 
                "-263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "81/1024", 
                "-109/1024", 
                "43/1024", 
                "-139/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "81/1024", 
                "-109/1024", 
                "-281/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0
            ], 
            [
                "-91/512", 
                "-185/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                0, 
                0, 
                0, 
                0, 
                "1/1024"
            ]
        ], 
        [
            [
                "217/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/512", 
                "87/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-101/1024", 
                "39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-101/1024", 
                "15/1024", 
                "39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-101/1024", 
                "15/1024", 
                "7/512", 
                "311/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41/512", 
                "-21/256", 
                "-5/512", 
                "-5/512", 
                "-9/1024", 
                "213/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/128", 
                "45/512", 
                "-5/512", 
                "-5/512", 
                "-9/1024", 
                "213/1024", 
                "3/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/256", 
                "-29/512", 
                "-17/512", 
                "-33/1024", 
                "-1/64", 
                "-3/512", 
                0, 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/256", 
                "-29/512", 
                "-17/512", 
                "-17/1024", 
                "-1/32", 
                "-3/512", 
                0, 
                "1/512", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-117/1024", 
                "19/1024", 
                "33/1024", 
                "1/32", 
                "3/512", 
                0, 
                "-1/512", 
                "-1/512", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/256", 
                "-29/512", 
                "-19/1024", 
                "-33/1024", 
                "-1/32", 
                "-3/512", 
                0, 
                "1/512", 
                "1/512", 
                "-9/32", 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-117/1024", 
                "17/512", 
                "17/1024", 
                "1/32", 
                "3/512", 
                0, 
                "-1/512", 
                "-9/32", 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-117/1024", 
                "17/512", 
                "33/1024", 
                "1/64", 
                "3/512", 
                0, 
                "-9/32", 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41/1024", 
                "-45/512", 
                "5/512", 
                "5/512", 
                "9/1024", 
                "-213/1024", 
                "-1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-73/1024", 
                "-15/1024", 
                "-7/512", 
                "-311/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-73/1024", 
                "-15/1024", 
                "-311/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-73/1024", 
                "-39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/512", 
                0
            ], 
            [
                "-175/1024", 
                "-87/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                0, 
                0, 
                0, 
                "1/1024"
            ]
        ], 
        [
            [
                "43/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/1024", 
                "83/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/256", 
                "-1/16", 
                "231/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/256", 
                "-1/16", 
                "-35/1024", 
                "229/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/256", 
                "-1/16", 
                "-35/1024", 
                "-41/1024", 
                "225/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/256", 
                "-1/16", 
                "-35/1024", 
                "-41/1024", 
                "-49/1024", 
                "219/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "21/512", 
                "49/1024", 
                "-27/1024", 
                "-17/512", 
                "239/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "21/512", 
                "-9/256", 
                "43/1024", 
                "-17/512", 
                0, 
                "239/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "21/512", 
                "-9/256", 
                "-43/1024", 
                "17/512", 
                0, 
                0, 
                "239/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "-21/512", 
                "9/256", 
                "43/1024", 
                "-17/512", 
                0, 
                0, 
                "-239/1024", 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "-21/512", 
                "9/256", 
                "-43/1024", 
                "17/512", 
                0, 
                "-239/1024", 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1024", 
                "-83/1024", 
                "-21/512", 
                "-49/1024", 
                "27/1024", 
                "17/512", 
                "-239/1024", 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-51/512", 
                "35/1024", 
                "41/1024", 
                "49/1024", 
                "-219/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-51/512", 
                "35/1024", 
                "41/1024", 
                "-225/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-51/512", 
                "35/1024", 
                "-229/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-51/512", 
                "-231/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-137/1024", 
                "-83/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/1024", 
                "195/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/1024", 
                "1/256", 
                "195/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/1024", 
                "-31/512", 
                "-31/512", 
                "95/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/1024", 
                "-31/512", 
                "-31/512", 
                "-1/64", 
                "95/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-83/512", 
                "-7/512", 
                "-7/512", 
                "-19/1024", 
                "-5/256", 
                "405/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-13/1024", 
                "-9/512", 
                "-9/512", 
                "-25/1024", 
                "-9/1024", 
                "183/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-13/1024", 
                "-9/512", 
                "-3/128", 
                "-19/1024", 
                "-9/1024", 
                "3/256", 
                "183/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "3/1024", 
                "-1/1024", 
                "11/1024", 
                "11/1024", 
                "-5/512", 
                "7/512", 
                "7/512", 
                "13/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-9/512", 
                "-3/256", 
                "-9/512", 
                "-25/1024", 
                "-9/1024", 
                "3/256", 
                "-37/1024", 
                "-17/512", 
                "363/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "-9/512", 
                "-3/256", 
                "-3/128", 
                "-19/1024", 
                "-9/1024", 
                "-37/1024", 
                "7/512", 
                "-17/512", 
                "3/256", 
                "181/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "-1/1024", 
                "3/1024", 
                "11/1024", 
                "11/1024", 
                "-5/512", 
                "-5/128", 
                "-39/1024", 
                "-11/1024", 
                "11/1024", 
                "5/512", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "5/512", 
                "5/512", 
                "7/1024", 
                "3/1024", 
                "-5/512", 
                "7/512", 
                "-5/128", 
                "5/1024", 
                "5/512", 
                "-37/1024", 
                "1/512", 
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/256", 
                "5/512", 
                "5/512", 
                "3/1024", 
                "7/1024", 
                "-5/512", 
                "-5/128", 
                "1/64", 
                "5/1024", 
                "-37/1024", 
                "11/1024", 
                "1/512", 
                "-9/1024", 
                "413/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/1024", 
                "-15/1024", 
                "-21/512", 
                "-25/1024", 
                "-27/512", 
                "5/1024", 
                "-27/1024", 
                "-55/1024", 
                "-21/512", 
                "-65/1024", 
                "1/1024", 
                "19/1024", 
                "-47/1024", 
                "19/1024", 
                "49/128", 
                0, 
                0, 
                0
            ], 
            [
                "-37/1024", 
                "-15/1024", 
                "-21/512", 
                "-53/1024", 
                "-27/1024", 
                "5/1024", 
                "-7/128", 
                "-25/1024", 
                "-21/512", 
                "-1/1024", 
                "-65/1024", 
                "19/1024", 
                "5/256", 
                "-47/1024", 
                "3/1024", 
                "49/128", 
                0, 
                0
            ], 
            [
                "-37/1024", 
                "-21/512", 
                "-15/1024", 
                "-25/1024", 
                "-27/512", 
                "5/1024", 
                "-7/128", 
                "5/1024", 
                "27/1024", 
                "-11/512", 
                "-59/1024", 
                "-47/1024", 
                "-47/1024", 
                "19/1024", 
                "3/1024", 
                "-119/1024", 
                "373/1024", 
                0
            ], 
            [
                "-37/1024", 
                "-21/512", 
                "-15/1024", 
                "-53/1024", 
                "-27/1024", 
                "5/1024", 
                "3/1024", 
                "-7/128", 
                "27/1024", 
                "-59/1024", 
                "-5/256", 
                "-47/1024", 
                "5/256", 
                "-47/1024", 
                "-119/1024", 
                "1/256", 
                "5/1024", 
                "373/1024"
            ]
        ], 
        [
            [
                "181/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/64", 
                "85/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/64", 
                "-1/64", 
                "339/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/512", 
                "5/128", 
                "25/512", 
                "201/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/512", 
                "3/64", 
                "21/512", 
                "25/1024", 
                "401/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "17/1024", 
                "9/512", 
                "-13/1024", 
                "-3/256", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1024", 
                "-43/1024", 
                "-139/1024", 
                "-21/512", 
                "-19/512", 
                "-11/1024", 
                "311/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/64", 
                "-9/1024", 
                "-1/256", 
                "-81/1024", 
                "-1/512", 
                "-3/512", 
                "97/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1024", 
                "-137/1024", 
                "-49/1024", 
                "-41/1024", 
                "-39/1024", 
                "-11/1024", 
                "-21/512", 
                "-39/1024", 
                "153/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/128", 
                "-1/64", 
                "-81/1024", 
                "1/1024", 
                "-1/512", 
                "-3/64", 
                "-19/256", 
                "-23/1024", 
                "377/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "29/1024", 
                "-29/512", 
                "1/1024", 
                "1/256", 
                "1/1024", 
                "-17/256", 
                "-1/128", 
                "7/256", 
                "-1/1024", 
                "189/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/512", 
                "-15/256", 
                "13/512", 
                "1/256", 
                "1/1024", 
                "1/1024", 
                "19/512", 
                "1/128", 
                "-31/512", 
                "-1/256", 
                "-3/512", 
                "189/512", 
                0, 
                0, 
                0
            ], 
            [
                "-17/128", 
                "-7/512", 
                "-29/1024", 
                "21/1024", 
                "27/512", 
                "-3/1024", 
                "-55/1024", 
                "29/1024", 
                "-133/1024", 
                "17/512", 
                "13/1024", 
                "-23/1024", 
                "293/1024", 
                0, 
                0
            ], 
            [
                "-17/128", 
                "-7/256", 
                "-15/1024", 
                "55/1024", 
                "17/1024", 
                "-3/1024", 
                "-127/1024", 
                "5/128", 
                "-17/256", 
                "19/1024", 
                "-23/1024", 
                "13/1024", 
                "-87/512", 
                "235/1024", 
                0
            ], 
            [
                "15/1024", 
                "-51/512", 
                "-107/1024", 
                "3/512", 
                "3/512", 
                "27/1024", 
                "-11/128", 
                "-15/512", 
                "-105/1024", 
                "-53/1024", 
                "5/512", 
                "5/512", 
                "-59/512", 
                "-235/1024", 
                "1/512"
            ]
        ], 
        [
            [
                "343/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "371/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/128", 
                "1/64", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/128", 
                "1/64", 
                "-1/128", 
                "51/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-13/512", 
                "9/512", 
                "19/1024", 
                "361/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-13/512", 
                "9/512", 
                "19/1024", 
                "-11/256", 
                "359/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-25/512", 
                "-7/512", 
                "-7/512", 
                "-23/1024", 
                "-85/1024", 
                "353/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-25/512", 
                "-7/512", 
                "-7/512", 
                "-81/1024", 
                "-33/1024", 
                "-55/512", 
                "335/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/512", 
                "-67/1024", 
                "5/512", 
                "5/512", 
                "-91/1024", 
                "-103/1024", 
                "-11/128", 
                "-121/1024", 
                "33/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "13/1024", 
                "1/1024", 
                0, 
                "11/1024", 
                "9/1024", 
                "-21/512", 
                "-9/1024", 
                "-3/512", 
                "13/32", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "13/1024", 
                "1/1024", 
                0, 
                "7/1024", 
                "3/256", 
                "5/1024", 
                "-43/1024", 
                "-3/512", 
                "-9/1024", 
                "13/32", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "13/1024", 
                0, 
                "1/1024", 
                "11/1024", 
                "9/1024", 
                "-21/512", 
                "-9/1024", 
                "-3/512", 
                "9/1024", 
                "-55/1024", 
                "103/256", 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "13/1024", 
                0, 
                "1/1024", 
                "7/1024", 
                "3/256", 
                "5/1024", 
                "-43/1024", 
                "-3/512", 
                "-55/1024", 
                "1/128", 
                "-3/512", 
                "103/256", 
                0, 
                0
            ], 
            [
                "-3/256", 
                "-77/1024", 
                "-5/512", 
                "-5/512", 
                "-25/1024", 
                "-25/256", 
                "-73/1024", 
                "-55/512", 
                "-33/256", 
                "-19/512", 
                "37/1024", 
                "-33/1024", 
                "1/32", 
                "79/256", 
                0
            ], 
            [
                "-3/256", 
                "-77/1024", 
                "-5/512", 
                "-5/512", 
                "-97/1024", 
                "-37/1024", 
                "-41/512", 
                "-13/128", 
                "-33/256", 
                "19/512", 
                "-37/1024", 
                "33/1024", 
                "-1/32", 
                "-79/256", 
                "1/512"
            ]
        ], 
        [
            [
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65/1024", 
                "229/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/1024", 
                "-103/1024", 
                "219/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "13/1024", 
                "-25/512", 
                "379/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "13/1024", 
                "-25/512", 
                "1/128", 
                "379/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/1024", 
                "-35/256", 
                "-3/64", 
                "1/512", 
                "1/512", 
                "99/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-111/1024", 
                "89/1024", 
                "-3/64", 
                "1/512", 
                "1/512", 
                "99/512", 
                "3/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/256", 
                "-53/512", 
                "47/1024", 
                "21/512", 
                "9/512", 
                "-15/1024", 
                0, 
                "65/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/256", 
                "-53/512", 
                "47/1024", 
                "19/1024", 
                "21/512", 
                "-15/1024", 
                0, 
                "-39/1024", 
                "257/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/64", 
                "7/512", 
                "-85/512", 
                "-1/512", 
                "-1/512", 
                "-99/512", 
                "-3/1024", 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "-61/512", 
                "-47/1024", 
                "-19/1024", 
                "-21/512", 
                "15/1024", 
                0, 
                "39/1024", 
                "-257/1024", 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "-61/512", 
                "-47/1024", 
                "-21/512", 
                "-9/512", 
                "15/1024", 
                0, 
                "-65/256", 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "-69/1024", 
                "-89/1024", 
                "3/64", 
                "-1/512", 
                "-1/512", 
                "-99/512", 
                "-1/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-1/16", 
                "-63/512", 
                "-219/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                "1/1024"
            ]
        ], 
        [
            [
                "117/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "9/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-35/1024", 
                "143/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-35/1024", 
                "-1/512", 
                "143/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "1/512", 
                "-35/1024", 
                "-35/1024", 
                "71/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "87/1024", 
                "3/128", 
                "27/1024", 
                "27/1024", 
                "15/512", 
                "27/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "19/512", 
                "-57/1024", 
                "-57/1024", 
                "3/128", 
                "-27/256", 
                "141/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "59/1024", 
                "5/1024", 
                "5/1024", 
                "-115/512", 
                "27/256", 
                "141/1024", 
                "3/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-61/1024", 
                "15/512", 
                "31/1024", 
                "-27/512", 
                "-27/256", 
                "-141/1024", 
                "-1/1024", 
                "1/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "-3/1024", 
                "59/1024", 
                "-229/1024", 
                "-3/128", 
                "27/256", 
                "-141/1024", 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "-3/1024", 
                "-229/1024", 
                "57/1024", 
                "-3/128", 
                "27/256", 
                "-141/1024", 
                0, 
                0, 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "19/512", 
                "-227/1024", 
                "-15/512", 
                "-31/1024", 
                "27/512", 
                "27/256", 
                "141/1024", 
                "1/1024", 
                "-1/1024", 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "-151/1024", 
                "61/1024", 
                "-15/512", 
                "-31/1024", 
                "27/512", 
                "27/256", 
                "141/1024", 
                "1/1024", 
                "-1/512", 
                0, 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-151/1024", 
                "-19/512", 
                "57/1024", 
                "57/1024", 
                "-3/128", 
                "27/256", 
                "-141/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1024", 
                "1/1024"
            ]
        ], 
        [
            [
                "43/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "47/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/1024", 
                "-19/1024", 
                "355/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/1024", 
                "-19/1024", 
                "-37/512", 
                "87/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/1024", 
                "7/1024", 
                "3/512", 
                "391/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/1024", 
                "5/1024", 
                "1/128", 
                "-15/1024", 
                "391/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "7/1024", 
                "-7/512", 
                "-63/1024", 
                "21/512", 
                "-7/512", 
                "165/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "7/1024", 
                "-29/512", 
                "-27/1024", 
                "-1/64", 
                "41/1024", 
                "-29/1024", 
                "329/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-35/1024", 
                "-3/512", 
                "-11/1024", 
                "-13/1024", 
                "-11/1024", 
                "-3/256", 
                "-69/1024", 
                "-19/256", 
                "307/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-3/512", 
                "-17/512", 
                "-51/512", 
                "9/512", 
                "-25/1024", 
                "-145/1024", 
                "-7/128", 
                "-55/512", 
                "301/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-3/512", 
                "-93/1024", 
                "-55/1024", 
                "-13/512", 
                "17/1024", 
                "-21/512", 
                "-149/1024", 
                "-55/512", 
                "-5/32", 
                "255/1024", 
                0, 
                0
            ], 
            [
                "1/512", 
                "-47/512", 
                "-3/256", 
                "-7/512", 
                0, 
                0, 
                "1/1024", 
                "1/512", 
                "-7/256", 
                "-29/1024", 
                "-13/256", 
                "355/1024", 
                0
            ], 
            [
                0, 
                "21/512", 
                "-71/1024", 
                "-11/128", 
                "-3/512", 
                "-7/1024", 
                "-11/256", 
                "-3/64", 
                "-43/512", 
                "-141/1024", 
                "-255/1024", 
                0, 
                "1/512"
            ]
        ], 
        [
            [
                "61/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/1024", 
                "133/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/512", 
                "-13/256", 
                "297/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27/512", 
                "-13/256", 
                "7/512", 
                "297/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "87/1024", 
                "3/128", 
                "15/512", 
                "29/1024", 
                "263/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57/512", 
                "-181/1024", 
                "-27/512", 
                "-51/1024", 
                "-75/1024", 
                "153/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41/1024", 
                "85/1024", 
                "-27/512", 
                "-51/1024", 
                "-75/1024", 
                "153/1024", 
                "3/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/256", 
                "-109/1024", 
                "23/1024", 
                "11/512", 
                "-187/1024", 
                "-153/1024", 
                "-3/1024", 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/1024", 
                "-1/32", 
                "39/1024", 
                "-123/512", 
                "75/1024", 
                "-153/1024", 
                "-3/1024", 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "69/1024", 
                "-1/32", 
                "-243/1024", 
                "51/1024", 
                "75/1024", 
                "-153/1024", 
                "-3/1024", 
                0, 
                0, 
                "1/512", 
                0, 
                0
            ], 
            [
                "-43/1024", 
                "-157/1024", 
                "-23/1024", 
                "-11/512", 
                "187/1024", 
                "153/1024", 
                "3/1024", 
                "-1/512", 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-61/512", 
                "-85/1024", 
                "27/512", 
                "51/1024", 
                "75/1024", 
                "-153/1024", 
                "-1/512", 
                0, 
                0, 
                0, 
                "-1/1024", 
                "1/1024"
            ]
        ], 
        [
            [
                "107/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/512", 
                "305/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35/512", 
                "-29/1024", 
                "271/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35/512", 
                "-29/1024", 
                "-17/1024", 
                "135/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35/512", 
                "-29/1024", 
                "-17/1024", 
                "-9/512", 
                "135/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/512", 
                "-121/512", 
                "-29/512", 
                "-31/512", 
                "-33/512", 
                "151/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-33/1024", 
                "63/1024", 
                "-29/512", 
                "-31/512", 
                "-33/512", 
                "151/1024", 
                "1/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/512", 
                "-17/512", 
                "75/1024", 
                "5/64", 
                "-51/256", 
                "-151/1024", 
                "-1/1024", 
                "1/1024", 
                0, 
                0, 
                0
            ], 
            [
                "17/512", 
                "-17/512", 
                "75/1024", 
                "-13/64", 
                "33/512", 
                "-151/1024", 
                "-1/1024", 
                0, 
                "1/1024", 
                0, 
                0
            ], 
            [
                "17/512", 
                "-17/512", 
                "-213/1024", 
                "31/512", 
                "33/512", 
                "-151/1024", 
                "-1/1024", 
                0, 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-109/1024", 
                "-63/1024", 
                "29/512", 
                "31/512", 
                "33/512", 
                "-151/1024", 
                "-1/1024", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "291/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65/1024", 
                "71/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65/1024", 
                "-29/512", 
                "139/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/512", 
                "77/1024", 
                "-9/512", 
                "277/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/512", 
                "-33/1024", 
                "9/128", 
                "19/256", 
                "133/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/128", 
                "-39/1024", 
                "-5/32", 
                "63/512", 
                "-57/512", 
                "1/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/128", 
                "-149/1024", 
                "-35/512", 
                "-75/1024", 
                "19/128", 
                0, 
                "1/512", 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "55/512", 
                "17/128", 
                "-151/1024", 
                "-57/512", 
                "-1/1024", 
                "-1/1024", 
                "1/1024", 
                0, 
                0
            ], 
            [
                "-121/1024", 
                "135/1024", 
                "-35/512", 
                "-75/1024", 
                "19/128", 
                "-1/1024", 
                "1/1024", 
                0, 
                "1/1024", 
                0
            ], 
            [
                "-121/1024", 
                "-3/32", 
                "59/512", 
                "63/512", 
                "-57/512", 
                0, 
                "-1/1024", 
                0, 
                "-1/1024", 
                "1/1024"
            ]
        ]
    ]
}

==> anc/Clebsch.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     27873,        825]
NotebookOptionsPosition[     25925,        755]
NotebookOutlinePosition[     26381,        773]
CellTagsIndexPosition[     26338,        770]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "binary", " ", "sequences", " ", "with", " ", "even", " ", "number", " ", 
    "of", " ", "1", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"v", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "5", "}"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"EvenQ", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", "#"}], "]"}], "]"}], "&"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.540884122874988*^9, 3.540884217150963*^9}, {
   3.540884423095668*^9, 3.540884473359223*^9}, {3.540885038446514*^9, 
   3.5408850560402803`*^9}, 3.540885162741776*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.540885163403528*^9, 3.541012041255803*^9, 
  3.5410786164149427`*^9, 3.5411849979017353`*^9, 3.541217456027774*^9, 
  3.575813546979945*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "adjacency", " ", "matrix", " ", "of", " ", "Clebsch", " ", "graph"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"m", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", 
           RowBox[{"v", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", "1"}], "]"}], "\[Equal]", 
        "4"}], ",", "1", ",", "0"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "16"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540884227619282*^9, 3.540884310349031*^9}, {
   3.54088464190562*^9, 3.5408846451934967`*^9}, {3.540884686688891*^9, 
   3.540884761191985*^9}, {3.5408850083481827`*^9, 3.540885018635002*^9}, 
   3.5409112574272118`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.540911259794587*^9, 3.541012044203788*^9, 
  3.5410786179298763`*^9, 3.541184998881002*^9, 3.5412174568508472`*^9, 
  3.541218497198764*^9, 3.575813595959296*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"number", " ", "of", " ", "k"}], "-", 
     RowBox[{"tuples", " ", 
      RowBox[{"(", 
       RowBox[{"v1", ",", "...", ",", "vk"}], ")"}], " ", "st", " ", "v1"}]}],
     "=", 
    RowBox[{
    "1", " ", "and", " ", "they", " ", "span", " ", "no", " ", "edge"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"independent", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"independent", "[", "k", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"Tuples", "[", 
          RowBox[{
           RowBox[{"Select", "[", 
            RowBox[{
             RowBox[{"Range", "[", "16", "]"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"m", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "#"}], "]"}], "]"}], "\[Equal]", "0"}], 
              "&"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"z", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"p", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{"#", ",", "#"}], "]"}], "]"}], "\[Equal]", "z"}], ")"}],
           "&"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5408849715332603`*^9, 3.540884981185927*^9}, {
  3.540885116274803*^9, 3.540885117374537*^9}, {3.541185105095737*^9, 
  3.5411851146683807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"independent", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.540884984515963*^9, 3.540884989136724*^9}}],

Cell[BoxData["19211"], "Output",
 CellChangeTimes->{3.540884989900189*^9, 3.541012051786448*^9, 
  3.541078622774744*^9, 3.5411850030274982`*^9, 3.541185117336528*^9, 
  3.5412174624754953`*^9, 3.57581362134969*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"independent", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.5408849921862507`*^9, 3.540884994566725*^9}}],

Cell[BoxData["98491"], "Output",
 CellChangeTimes->{
  3.540885000381467*^9, 3.541012062171624*^9, 3.541078629160482*^9, 
   3.541185008743683*^9, {3.5411851234768476`*^9, 3.5411851249325123`*^9}, 
   3.541217469548842*^9, 3.575813628495817*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"stability", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"6", ",", "3"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"7", ",", "3"}], ")"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
    "we", " ", "define", " ", "p", " ", "that", " ", "spans", " ", "C_", 
     RowBox[{"5", "'"}], " ", "in", " ", "the", " ", "Clebsch", " ", 
     "graph"}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"v", "[", 
   RowBox[{"[", 
    RowBox[{"p", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "9", ",", "4", ",", "13"}], 
      "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.541078679649146*^9, 3.54107884110723*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.541078842775642*^9, 3.541185008830843*^9, 
  3.5412174696413317`*^9, 3.575813635736618*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "possible", " ", "sets", " ", "Z", " ", "when", " ", "we", " ", "remove", 
     " ", "z", " ", "from", " ", "p", " ", "except", " ", "we", " ", "do", 
     " ", "not", " ", "allow", " ", "z"}], "=", "00000"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"q", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Complement", "[", 
        RowBox[{"p", ",", 
         RowBox[{"{", "#", "}"}]}], "]"}], ")"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "9", ",", "4", ",", "13"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.541078863587628*^9, 3.5410789182255087`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "7", ",", "9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "7", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "7", ",", "9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4", ",", "7", ",", "9"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.541078920505395*^9, 3.541185011747604*^9, 
  3.541217474310993*^9, 3.575813662423328*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"equivalence", " ", "s"}], "-", "class"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"equiv", "[", 
    RowBox[{"i_Integer", ",", "s_List"}], "]"}], ":=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Range", "[", "16", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"{", "i", "}"}], ",", "s"}], "]"}], "]"}], "\[Equal]", 
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"{", "#", "}"}], ",", "s"}], "]"}], "]"}]}], "&"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.541078938428537*^9, 3.541078965933329*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"suitable", " ", "z"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"suitable", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Select", "[", 
     RowBox[{"q", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "=", 
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"equiv", "[", 
              RowBox[{"i", ",", "#"}], "]"}], ",", 
             RowBox[{"equiv", "[", 
              RowBox[{"j", ",", "#"}], "]"}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Max", "[", "a", "]"}], "\[Equal]", 
          RowBox[{"Min", "[", "a", "]"}]}]}], ")"}], "&"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.541079013336491*^9, 3.541079055492764*^9}, 
   3.575813687948761*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "suitable", " ", "z", " ", "with", " ", "some", " ", "output", " ", 
    "information"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"suitablePrint", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"q", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", "=", 
            RowBox[{"m", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"equiv", "[", 
                RowBox[{"i", ",", "#"}], "]"}], ",", 
               RowBox[{"equiv", "[", 
                RowBox[{"j", ",", "#"}], "]"}]}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Max", "[", "a", "]"}], "\[Equal]", 
            RowBox[{"Min", "[", "a", "]"}]}]}], ")"}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"z", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{"p", ",", "#"}], "]"}], "&"}], ",", "s"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x,y: \>\"", ",", 
       RowBox[{"v", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< \>\"", ",", " ", 
       RowBox[{"v", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of suitable z: \>\"", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "&"}], ",", "z"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Equivalence classs of x (per each z): \>\"", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"equiv", "[", 
             RowBox[{"i", ",", "#"}], "]"}], "]"}], "]"}], "&"}], ",", "s"}], 
        "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Equivalence classs of y (per each z): \>\"", ",", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"[", 
            RowBox[{"equiv", "[", 
             RowBox[{"j", ",", "#"}], "]"}], "]"}], "]"}], "&"}], ",", "s"}], 
        "]"}]}], "]"}]}], "\[IndentingNewLine]", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.541217512936853*^9, 3.541217702274796*^9}, {
  3.541217936419417*^9, 3.541218031356575*^9}, {3.5412180944478073`*^9, 
  3.541218128998654*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sample", " ", "use"}], ";", " ", 
    RowBox[{
    "this", " ", "is", " ", "Row", " ", "1", " ", "of", " ", "our", " ", 
     "table"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"suitablePrint", "[", 
   RowBox[{"1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.541217704840392*^9, 3.541217709578561*^9}, {
   3.541217760057847*^9, 3.541217763230762*^9}, {3.5412185168100653`*^9, 
   3.541218529795698*^9}, 3.5758136917773743`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x,y: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["x,y: ", {0, 0, 0, 0, 0}, " ", {0, 0, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.541217764311623*^9, {3.541217987918741*^9, 3.541218013070416*^9}, 
   3.541218046276534*^9, 3.541218098083042*^9, 3.541218530959693*^9, 
   3.5758136923070583`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of suitable z: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], "}"}]}], 
    "}"}]}],
  SequenceForm["List of suitable z: ", {{{1, 0, 0, 0, 1}}, {{0, 0, 1, 1, 0}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.541217764311623*^9, {3.541217987918741*^9, 3.541218013070416*^9}, 
   3.541218046276534*^9, 3.541218098083042*^9, 3.541218530959693*^9, 
   3.575813692308361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Equivalence classs of x (per each z): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
      "}"}]}], "}"}]}],
  SequenceForm[
  "Equivalence classs of x (per each z): ", {{{0, 0, 0, 0, 0}, {0, 1, 0, 1, 
   0}}, {{0, 0, 0, 0, 0}, {0, 1, 0, 0, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.541217764311623*^9, {3.541217987918741*^9, 3.541218013070416*^9}, 
   3.541218046276534*^9, 3.541218098083042*^9, 3.541218530959693*^9, 
   3.575813692310223*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Equivalence classs of y (per each z): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], "}"}]}], 
    "}"}]}],
  SequenceForm[
  "Equivalence classs of y (per each z): ", {{{0, 0, 0, 1, 1}}, {{0, 0, 0, 1, 
   1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.541217764311623*^9, {3.541217987918741*^9, 3.541218013070416*^9}, 
   3.541218046276534*^9, 3.541218098083042*^9, 3.541218530959693*^9, 
   3.5758136923119783`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "if", " ", "z", " ", "exists", " ", 
     "for", " ", "every", " ", "x"}], ",", "y"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"suitable", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", "\"\<NO!\>\"", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "16"}], "}"}]}], "]"}], ";"}]}]], "Input",\

 CellChangeTimes->{{3.5410790588744698`*^9, 3.541079185494265*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Exact", " ", "result", " ", "for", " ", 
       RowBox[{"(", 
        RowBox[{"6", ",", "3"}], ")"}], " ", "and", " ", 
       RowBox[{"(", 
        RowBox[{"7", ",", "3"}], ")"}]}], ":", " ", 
      RowBox[{"we", " ", "compute", " ", "gradient", " ", "of", " ", "X"}]}], 
     "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "00000", ",", " ", "00011", ",", " ", "00101", ",", " ", "00110"}], 
       "}"}], " ", "which", " ", "are", " ", "vertices", " ", "labeled", " ", 
      "1"}]}], ",", "2", ",", "3", ",", 
    RowBox[{"4", " ", "wrt", " ", "m"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gradient", "[", "k_", "]"}], ":=", 
   RowBox[{
    RowBox[{"gradient", "[", "k", "]"}], "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "=", 
         RowBox[{"Tuples", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"5", ",", "16"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"z", "=", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", "-", "1"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"p", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"[", 
               RowBox[{"#", ",", "#"}], "]"}], "]"}], "\[Equal]", "z"}], 
            ")"}], "&"}]}], "]"}], "]"}], "/", 
       RowBox[{"16", "^", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}]}], "\[IndentingNewLine]", 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.541012315357666*^9, 3.541012372537405*^9}, {
  3.541012465366322*^9, 3.541012484301161*^9}, {3.541012898872981*^9, 
  3.5410129343676567`*^9}, {3.541078644116672*^9, 3.541078669443089*^9}, {
  3.5411851550316763`*^9, 3.541185156964644*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gradient", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.541012561036008*^9, 3.5410125649689207`*^9}}],

Cell[BoxData[
 FractionBox["1437", "65536"]], "Output",
 CellChangeTimes->{3.541012679901207*^9, 3.541078630134038*^9, 
  3.541185031002706*^9, 3.54118515940792*^9, 3.575813766008099*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gradient", "[", "6", "]"}], "-", 
  RowBox[{
   RowBox[{"independent", "[", "6", "]"}], "/", 
   RowBox[{"16", "^", "5"}]}]}]], "Input",
 CellChangeTimes->{{3.5410126846109333`*^9, 3.5410127207537193`*^9}}],

Cell[BoxData[
 FractionBox["3781", "1048576"]], "Output",
 CellChangeTimes->{{3.541012701686858*^9, 3.541012722934609*^9}, 
   3.541185162230525*^9, 3.575813770723607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gradient", "[", "7", "]"}]], "Input"],

Cell[BoxData[
 FractionBox["14503", "2097152"]], "Output",
 CellChangeTimes->{
  3.541185066082406*^9, {3.541185175001243*^9, 3.541185179019432*^9}, 
   3.5758137819001503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gradient", "[", "7", "]"}], "-", 
  RowBox[{
   RowBox[{"independent", "[", "6", "]"}], "/", 
   RowBox[{"16", "^", "6"}]}]}]], "Input",
 CellChangeTimes->{{3.541185040152142*^9, 3.5411850486513557`*^9}}],

Cell[BoxData[
 FractionBox["96813", "16777216"]], "Output",
 CellChangeTimes->{3.541185080679739*^9, 3.575813782006049*^9}]
}, Open  ]]
},
WindowSize->{958, 867},
WindowMargins->{{Automatic, 225}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 763, 21, 46, "Input"],
Cell[1345, 45, 1642, 38, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3024, 88, 1028, 27, 80, "Input"],
Cell[4055, 117, 3693, 85, 148, "Output"]
}, Open  ]],
Cell[7763, 205, 1974, 57, 114, "Input"],
Cell[CellGroupData[{
Cell[9762, 266, 130, 2, 28, "Input"],
Cell[9895, 270, 215, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10147, 278, 132, 2, 28, "Input"],
Cell[10282, 282, 245, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10564, 291, 739, 19, 63, "Input"],
Cell[11306, 312, 703, 17, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12046, 334, 725, 20, 46, "Input"],
Cell[12774, 356, 616, 15, 28, "Output"]
}, Open  ]],
Cell[13405, 374, 730, 23, 46, "Input"],
Cell[14138, 399, 910, 27, 63, "Input"],
Cell[15051, 428, 2701, 73, 165, "Input"],
Cell[CellGroupData[{
Cell[17777, 505, 518, 12, 46, "Input"],
Cell[CellGroupData[{
Cell[18320, 521, 593, 13, 22, "Print"],
Cell[18916, 536, 682, 18, 21, "Print"],
Cell[19601, 556, 997, 27, 22, "Print"],
Cell[20601, 585, 731, 21, 22, "Print"]
}, Open  ]]
}, Open  ]],
Cell[21359, 610, 809, 24, 46, "Input"],
Cell[22171, 636, 2262, 62, 131, "Input"],
Cell[CellGroupData[{
Cell[24458, 702, 129, 2, 28, "Input"],
Cell[24590, 706, 187, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24814, 714, 241, 6, 28, "Input"],
Cell[25058, 722, 171, 3, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25266, 730, 61, 1, 28, "Input"],
Cell[25330, 733, 177, 4, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25544, 742, 239, 6, 28, "Input"],
Cell[25786, 750, 123, 2, 82, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/inspect_certificate.py <==
"""

Copyright (c) 2011, E. R. Vaughan. All rights reserved.

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1) Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2) Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""

import fractions
import getopt
import itertools
import json
import re
import sys

HELP_TEXT = """
Usage: inspect_certificate.py CERTIFICATE OPTIONS
Possible options:
--help                       Display this message.
--admissible-graphs          Display the admissible graphs.
--flags                      Display the types and flags.
--r-matrices                 Display the R matrices.
--qdash-matrices             Display the Q' matrices.
--q-matrices                 Compute and display the Q matrices.
--pair-densities             Compute and display the flag pair densities.
--verify-bound               Verify the bound.
--sharp-graphs               Display the admissible graphs that are sharp.
--flag-algebra-coefficients  Display each admissible graph's flag algebra coefficient.
"""

try:
    from sage.all import *
    using_sage = True
except ImportError:
    using_sage = False

should_print_help = False

try:
    opts, args = getopt.gnu_getopt(sys.argv[1:], "", ["help", "admissible-graphs",
                                                      "flags", "r-matrices", "qdash-matrices",
                                                      "pair-densities", "q-matrices", "verify-bound",
                                                      "sharp-graphs", "flag-algebra-coefficients"])

except getopt.GetoptError:
    should_print_help = True
    opts, args = ((), ())

if len(args) != 1:
    should_print_help = True

action = ""

for o, a in opts:
    if o == "--help":
        should_print_help = True
    elif o == "--admissible-graphs":
        action = "print admissible graphs"
    elif o == "--flags":
        action = "print flags"
    elif o == "--r-matrices":
        action = "print r_matrices"
    elif o == "--qdash-matrices":
        action = "print qdash_matrices"
    elif o == "--pair-densities":
        action = "print pair densities"
    elif o == "--q-matrices":
        action = "print q_matrices"
    elif o == "--verify-bound":
        action = "verify bound"
    elif o == "--sharp-graphs":
        action = "print sharp graphs"
    elif o == "--flag-algebra-coefficients":
        action = "print flag algebra coefficients"

if should_print_help:
    print HELP_TEXT
    sys.exit(0)

certificate_filename = args[0]

try:
    if certificate_filename[-3:] == ".gz":
        import gzip
        certf = gzip.open(certificate_filename)
    elif certificate_filename[-4:] == ".bz2":
        import bz2
        certf = bz2.BZ2File(certificate_filename)
    else:
        certf = open(certificate_filename)
except IOError:
    sys.stdout.write("Could not open certificate.\n")
    sys.exit(1)

certificate = json.load(certf)

print 'Problem is "{}".'.format(certificate["description"])
print 'Claimed bound is {}.'.format(certificate["bound"])

minimize = "minimize" in certificate["description"]

if using_sage:
    x = polygen(QQ)
else:
    x = None

if "field" in certificate.keys():

    if certificate["field"] != "RationalField()":

        print 'Field used is "{}".'.format(certificate["field"])

        if not using_sage:
            print "This script must be run using Sage's python, as it does not use the rational field."
            sys.exit(1)

        try:
            K = sage_eval(certificate["field"], locals={'x': x})
        except AttributeError:
            K = RationalField()
        x = K.gen()

if action == "":
    sys.exit(0)

if "3-graph" in certificate["description"]:
    edge_size = 3
elif "2-graph" in certificate["description"]:
    edge_size = 2
else:
    print "Unsupported graph kind."
    sys.exit(1)

oriented = "oriented" in certificate["description"]


class Flag(object):

    edge_size = edge_size
    oriented = oriented

    __slots__ = ("n", "t", "edges")

    def __init__(self, s=None):

        if not s:
            self.n = 0
            self.t = 0
            self.edges = ()
            return

        m = re.match(r'(\d+):(\d*)(?:\((\d+)\)|)', s)
        if not m:
            raise ValueError
        n = int(m.group(1))
        t = int(m.group(3)) if m.group(3) else 0
        if not (0 <= n <= 9 and 0 <= t <= n):
            raise ValueError

        edges = []
        for i in range(0, len(m.group(2)), self.edge_size):
            edges.append(tuple(map(int, m.group(2)[i:i + self.edge_size])))

        self.n = n
        self.t = t
        self.edges = tuple(edges)

    def __repr__(self):
        s = "{}:{}".format(self.n, "".join(str(x) for e in self.edges for x in e))
        if self.t > 0:
            s += "({})".format(self.t)
        return s

    def __eq__(self, other):
        return self.n == other.n and self.t == other.t and self.edges == other.edges

    def __ne__(self, other):
        return not self.__eq__(other)

    def induced_subgraph(self, S):
        if not all(0 <= x <= self.n for x in S):
            raise ValueError
        good_edges = [e for e in self.edges if all(x in S for x in e)]
        p = [0 for _ in range(self.n + 1)]
        for i, x in enumerate(S):
            p[x] = i + 1
        h = Flag()
        h.n = len(S)
        h.t = 0
        if self.oriented:
            h.edges = tuple(sorted([tuple([p[x] for x in e]) for e in good_edges]))
        else:
            h.edges = tuple(sorted([tuple(sorted([p[x] for x in e])) for e in good_edges]))
        return h

    def minimal_isomorph(self):
        min_edges = self.edges
        for p in itertools.permutations(range(self.t + 1, self.n + 1), self.n - self.t):
            pt = tuple(range(1, self.t + 1)) + p
            if self.oriented:
                edges = tuple(sorted([tuple([pt[x - 1] for x in e]) for e in self.edges]))
            else:
                edges = tuple(sorted([tuple(sorted([pt[x - 1] for x in e])) for e in self.edges]))
            if edges < min_edges:
                min_edges = edges
        h = Flag()
        h.n = self.n
        h.t = self.t
        h.edges = min_edges
        return h

    def induced_flag(self, tv, ov):
        type_vertices = list(tv)
        other_vertices = list(ov)
        edges = []
        for e in self.edges:
            if any(not (x in tv or x in ov) for x in e):
                continue
            edge = []
            for x in e:
                if x in tv:
                    edge.append(1 + type_vertices.index(x))
                else:
                    edge.append(len(tv) + 1 + other_vertices.index(x))
            edges.append(tuple(edge))
        h = Flag()
        h.n = len(tv) + len(ov)
        h.t = len(tv)
        h.edges = tuple(edges)
        return h


admissible_graphs = [Flag(s) for s in certificate["admissible_graphs"]]
types = [Flag(s) for s in certificate["types"]]
flags = [[Flag(s) for s in f] for f in certificate["flags"]]

if action == "print admissible graphs":

    print "There are {} admissible graphs:".format(len(admissible_graphs))
    for i, g in enumerate(admissible_graphs):
        print "{}. {}".format(i + 1, g)
    sys.exit(0)

if action == "print flags":
    for ti, _type in enumerate(types):
        nf = len(flags[ti])
        print "Type {} ({}) has {} flags:".format(ti + 1, _type, nf)
        for i in range(nf):
            print "   {}. {}".format(i + 1, flags[ti][i])
    sys.exit(0)


def stringify(a):
    if a is None:
        return "Not used."
    if isinstance(a, list):
        return map(stringify, a)
    s = str(a)
    try:
        n = int(s)
        return n
    except ValueError:
        return s


if action == "print r_matrices":

    for ti, _type in enumerate(types):
        print "R matrix for type {} ({}):".format(ti + 1, _type)
        print "{}".format(stringify(certificate["r_matrices"][ti]))
    sys.exit(0)

if action == "print qdash_matrices":

    for ti, _type in enumerate(types):
        print "Q' matrix for type {} ({}):".format(ti + 1, _type)
        print "{}".format(stringify(certificate["qdash_matrices"][ti]))
    sys.exit(0)


print "Computing Q matrices..."

Qs = []

for ti, _type in enumerate(types):

    if certificate["qdash_matrices"][ti] is None:
        Qs.append(None)
        continue

    if using_sage:
        QD = [[sage_eval(str(s), locals={'x': x}) for s in row] for row in certificate["qdash_matrices"][ti]]
    else:
        QD = [[fractions.Fraction(s) for s in row] for row in certificate["qdash_matrices"][ti]]

    if certificate["r_matrices"][ti] is None:
        Qs.append(QD)
        continue

    if using_sage:
        R = [[sage_eval(str(s), locals={'x': x}) for s in row] for row in certificate["r_matrices"][ti]]
    else:
        R = [[fractions.Fraction(s) for s in row] for row in certificate["r_matrices"][ti]]

    nq = len(QD)
    nf = len(flags[ti])

    Q = [[0 for j in range(i, nf)] for i in range(nf)]
    for l in range(nq):
        for k in range(l, nq):
            qlk = QD[l][k - l]
            if qlk != 0:
                for i in range(nf):
                    for j in range(i, nf):
                        Q[i][j - i] += R[i][l] * R[j][k] * qlk
                        if k != l:
                            Q[i][j - i] += R[i][k] * R[j][l] * qlk
    Qs.append(Q)


if action == "print q_matrices":

    for ti, _type in enumerate(types):
        print "Q matrix for type {} ({}):".format(ti + 1, _type)
        print "{}".format(stringify(Qs[ti]))
    sys.exit(0)

print "Computing pair densities..."

pair_densities = {}
n = certificate["order_of_admissible_graphs"]

for ti, _type in enumerate(types):
    nf = len(flags[ti])
    s = _type.n
    if len(set(flag.n for flag in flags[ti])) != 1:
        raise ValueError("Flags for a given type must all have the same order.")
    m = flags[ti][0].n
    for g in admissible_graphs:
        pairs_found = [[0 for j in range(k, nf)] for k in range(nf)]
        total = 0
        for p in itertools.permutations(range(1, n + 1)):
            if p[s] > p[m]:
                continue
            is_good_permutation = True
            for c in range(s, n):
                if c in (s, m, 2 * m - s):
                    continue
                if p[c - 1] > p[c]:
                    is_good_permutation = False
                    break
            if not is_good_permutation:
                continue
            total += 1

            it = g.induced_subgraph(p[:s])
            if it != _type:
                continue

            f1 = g.induced_flag(p[:s], p[s: m]).minimal_isomorph()
            f2 = g.induced_flag(p[:s], p[m: 2 * m - s]).minimal_isomorph()

            if1 = flags[ti].index(f1)
            if2 = flags[ti].index(f2)

            if if1 <= if2:
                pairs_found[if1][if2 - if1] += 1
            else:
                pairs_found[if2][if1 - if2] += 1

        for k in range(nf):
            for j in range(k, nf):
                pf = pairs_found[k][j - k]
                if pf > 0:
                    if j == k:
                        pf *= 2
                    if using_sage:
                        pair_densities[(ti, admissible_graphs.index(g), k, j)] = Integer(pf) / (total * 2)
                    else:
                        pair_densities[(ti, admissible_graphs.index(g), k, j)] = fractions.Fraction(pf, total * 2)

if action == "print pair densities":

    for i, g in enumerate(admissible_graphs):
        print "Pair densities for admissible graph {} ({}):".format(i + 1, g)

        for ti, _type in enumerate(types):
            print "   Non-zero densities for type {} ({}):".format(ti + 1, _type)

            for key, d in pair_densities.items():
                if key[:2] == (ti, i):
                    print "      Flags {} and {} ({} and {}): {}".format(key[2] + 1, key[3] + 1,
                                                                         flags[ti][key[2]], flags[ti][key[3]], d)
    sys.exit(0)

print "Computing bound..."

if using_sage:
    bounds = [sage_eval(str(s), locals={'x': x}) for s in certificate["admissible_graph_densities"]]
else:
    bounds = [fractions.Fraction(s) for s in certificate["admissible_graph_densities"]]

for key in pair_densities.keys():
    t, i, j, k = key
    if Qs[t] is None:  # check that type is used
        continue
    d = pair_densities[key]
    v = Qs[t][j][k - j]
    if minimize:
        v *= -1
    if j == k:
        bounds[i] += d * v
    else:
        bounds[i] += d * v * 2

if minimize:
    bound = min(bounds)
else:
    # sage seems to be unable to return max of a list containing 0!
    nonzero_bounds = [b for b in bounds if b != 0]

    if len(nonzero_bounds) == 0:
        bound = 0
    else:
        bound = max(nonzero_bounds)

print "Bound is {}.".format(bound)

if action == "print sharp graphs":

    print "Sharp graphs are:"
    for i, g in enumerate(admissible_graphs):
        if bounds[i] == bound:
            print "{}. {}".format(i + 1, g)
    sys.exit(0)

if action == "print flag algebra coefficients":

    print "There are {} admissible graphs:".format(len(admissible_graphs))
    for i, g in enumerate(admissible_graphs):
        print "{}. ({}) : {}".format(i + 1, g, bounds[i])
    sys.exit(0)


==> anc/transcript.sage <==
"""

flagmatic 2

Copyright (c) 2012, E. R. Vaughan. All rights reserved.
Very minor modifications by O.Pikhurko

Redistribution and use in source and binary forms, with or without modification,
are permitted provided that the following conditions are met:

1) Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.

2) Redistributions in binary form must reproduce the above copyright notice,
this list of conditions and the following disclaimer in the documentation and/or
other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR
ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
(INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON
ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
(INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""

from flagmatic.all import *

import cStringIO
import datetime
import os
import sys
import time
import traceback


class Tee:

    def __init__(self, *args):
        self.files = list(args)
        self.start_time = time.time()
        self.needs_stamp = False

    def write(self, text):
        if self.needs_stamp:
            ts = "[%s] " % datetime.timedelta(seconds=int(time.time() - self.start_time))
            for f in self.files:
                f.write(ts)
        for f in self.files:
            f.write(text)
#       self.needs_stamp = len(text) == 0 or text[-1] == "\n"

    def flush(self):
        for f in self.files:
            f.flush()


class Example:

    def __init__(self, name):

        problem = None
        construction = None

#        base_filename = os.path.join("examples", name)
        base_filename = name
        with open(base_filename + ".sage", "r") as f:
            lines = f.readlines()

        # last line of file might not end in a newline
        if lines[-1][-1] != "\n":
            lines[-1] += "\n"
#        lines.append('problem.write_certificate("' + base_filename + '.js")\n')
#        lines.append('problem.save("' + base_filename + '")\n')

        buff = cStringIO.StringIO()
        saved_stdout = sys.stdout
        sys.stdout = Tee(sys.stdout, buff)

        for line in lines:
            sys.stdout.write("sage: %s" % line)
            try:
                exec(preparse(line))
            except:
                traceback.print_exc(None, sys.stdout)
                break

        sys.stdout = saved_stdout

        self.problem = problem
        self.construction = construction
        self.output = buff.getvalue()

        with open(base_filename + ".txt", "w") as f:
            f.write(self.output)

